Frobenius multiplicities and F-signatures of Grassmannians of two-planes

Raedschelders, \v{S}penko and Van den Bergh proved that the Pl\"{u}cker coordinate ring $C_n$ of the Grassmannian $\operatorname{Gr}(2,n)$ has finite Frobenius representation type when the characteristic $p$ satisfies $p\ge\max\{n-2,3\}$, and they determined the indecomposable summands of its Frobenius pushforwards up to nonzero multiplicity. We give nonrecursive finite formulas for every entry of the Frobenius multiplicity matrix and prove that each entry is a polynomial in $p$ of degree at most $2n-3$. Consequently the $F$-signature of $C_n$, and the asymptotic proportion of every indecomposable summand, is a single rational function of $p$ throughout the characteristic range. Its limit as $p\to\infty$ is the leading coefficient of the first free multiplicity, which we evaluate in closed form through Bernoulli numbers. For $\operatorname{Gr}(2,4)$ we find $s_p(C_4)=(13p^2+8)/(5(3p^2+2))$, and we calculate the analogous rational functions for $\operatorname{Gr}(2,5)$ and $\operatorname{Gr}(2,6)$ with computer assistance. We also construct the full characteristic polynomial from the Riemann-Roch weights and two residual matrices whose entries have degree at most $n-1$ in $p$. In the sequel, we use this work to show rank-two determinantal rings have FFRT, and to calculate their $F$-signatures.

==> anc/README.txt <==
COMPUTATIONAL ANCILLARIES
Frobenius multiplicities and F-signatures of Grassmannians of two-planes
Justin Lyle
Release: September 29, 2026

START HERE

These files accompany main.tex in the parent directory. They reconstruct the
small signature systems for C5 and C6, check polynomial certificates, and
independently assemble the full Frobenius matrices from the paper's formulas.
The saved data and logs are included so that readers can inspect the results
without installing software. reduced_systems.pdf displays the small systems.

Requirements: Python 3.12 and SymPy 1.14.0 (the tested versions). No SageMath,
proprietary software, network access during verification, or external data
files are required. Install the dependencies in a Python environment with:

    python -m pip install -r anc/requirements.txt

From the directory containing main.tex, run the entire verification with:

    python anc/run_all.py

Do not use Python's -O option: mathematical checks use assert statements.
The driver prints PASS after each stage and stops on the first failure.
It writes readable logs to anc/logs/ and exact data to anc/data/.
Running it replaces the included generated data/logs in those directories.
Individual scripts can also be run from any working directory, using their
absolute paths. Typical commands, from the directory containing main.tex:

    python anc/verify_certificates.py
    python anc/reduced_signatures.py
    python anc/verify_signatures.py --manuscript main.tex
    python anc/verify_geometry.py
    python anc/large_n_limits.py

MATHEMATICAL ROLES

1. Small-system proof computations (Section 7).

   reduced_signatures.py reconstructs H_n^+, b_n, u_n, and c_n for n=5,6
   from the boundary counts and the first floor(n/2) covariant columns.
   It solves (p^(2n-3) I - H_n^+) z = b_n over Q(p), verifies the resulting
   signature, and produces cleared polynomial certificates. No full matrix,
   interpolation, floating-point eigensolver, or diagonalization is used.

   data/C5_reduced.json and data/C6_reduced.json contain all inputs, solutions,
   the common denominator and polynomial numerator vector, determinants,
   adjugate-times-right-hand-side vectors, and stated signature polynomials.

   verify_certificates.py checks these saved identities without solving the
   systems. run_all.py checks the supplied certificates first, reconstructs
   them from the formulas, and then checks the reconstructed certificates.
   The paper supplies the identification of the systems with F-signatures
   and the arguments establishing invertibility in the characteristic range.

2. Full-matrix implementation checks (Sections 3, 4, 5, and 7).

   grassmannian_formulas.py implements the counting polynomials and specializes
   symbolic_general.py, the shared finite assembly engine, to C_n. The engine
   retains unused auxiliary-torus routines from its development; only the
   Grassmannian specialization is used in this release.

   verify_signatures.py rebuilds A4, A5, A6 over Q[p], forms their duality
   quotients, solves the rank-normalized eigensystems over Q(p), and checks
   the signature formulas. With --manuscript it parses and checks the printed
   C6 coefficient table. It also verifies:
   - rank identities, entry degree bounds, and duality quotient identities;
   - the full normalized systems at p=3,5,7 for C4,C5 and p=5,7 for C6;
   - positivity of the reduced denominator coefficients after p=y+p_min;
   - the C6 expansion through p^(-4) and the characteristic limits;
   - direct convolution and fusion counts, and the leading coefficient of
     the first free multiplicity, for n=4,...,10 at the sample primes logged.

   data/verification_results.json contains the full polynomial matrices,
   labels, ranks, duality orbits, quotient matrices, normalized vectors,
   signatures, and results of these checks.

3. Geometric implementation checks (Section 6 and the appendix).

   boundary_charpoly.py constructs the two residual matrices directly from
   the surviving-class counts and gives the complete characteristic polynomial
   with the known Riemann--Roch factors. For example:

       python anc/boundary_charpoly.py 6 --output boundary_C6.json

   verify_geometry.py freshly assembles the full matrices for n=4,...,8
   and checks every Riemann--Roch eigenrow over Q[p]. For n=4,...,7 it also
   checks every lower-triangular boundary-transfer identity and the two
   invariant-subspace identities over Q[p], verifies the degree bound n-1
   for both residual matrices, and compares the full characteristic polynomial
   with their product at three admissible primes. The exact boundary matrices
   and sample primes are saved in data/geometry_checks.json.

   These finite checks validate the implementations; the characteristic-
   polynomial theorem and degree bounds are proved uniformly in the paper.

4. Large-n numerical table (Section 5).

   large_n_limits.py evaluates the characteristic-limit formula with exact
   rational arithmetic for n=10,20,50,100, rounding only the final display.
   data/large_n_values.json contains the fractions and eight-place decimals.

CONVENTIONS AND SCOPE

The characteristic range is prime p >= max(n-2,3). All matrix computations
use exact arithmetic over Z, Q, Q[p], or Q(p); decimals are for display only.
SymPy expressions in JSON use ** for powers. The variable p is formal until
an explicitly indicated specialization to a prime.

Rows are targets and columns are sources: A[Y,X] counts copies of Y in F_*X.
All graded shifts are counted together. The full basis is C=S{0}, then
S{1},...,S{n-3}, then K{j,k} in lexicographic order on (j,k).
The normalized eigenvector satisfies rank_row * vector = 1.
Coordinates on the duality quotient are sums over each orbit; their ranks
are the common rank of a member, not the sum of the ranks in that orbit.

The positive boundary basis is (x_jk + D x_jk)/2 with j increasing and
1 <= k <= j <= n-3. D is the duality permutation. The negative basis and
all labels are specified by boundary_charpoly.basis_and_duality.

The independent implementations here are the reduced boundary construction
and the full finite-formula assembly. 

RECORD OF THE RELEASE RUN

logs/run_summary.json records the Python/SymPy versions, exit codes, and
elapsed times for the release checks. The six numbered text logs contain
the corresponding output. Wall-clock times vary by machine.

The mathematical formulas being checked are the formulas in main.tex.
The scripts and data provide reproducible calculations. Their agreement
does not replace the arguments in the manuscript identifying multiplicities.


==> anc/boundary_charpoly.py <==
"""Characteristic polynomial from the Grassmannian boundary counts alone.

Requires Python 3 and SymPy. Examples:
    python boundary_charpoly.py 5
    python boundary_charpoly.py 6 --output n6_boundary.json

No full FFRT matrix, fusion calculation, or virtual k=0 source is used.
The characteristic range is prime p >= max(n-2,3).
Rows are targets; columns are the generators whose Frobenius images are taken.
"""
from functools import lru_cache
from math import comb
from pathlib import Path
import argparse
import json
import sympy as s

p, t = s.symbols('p t')


@lru_cache(None)
def boundary_atom(n, j, q, e):
    """Polynomial for [z^((q+e)p-j-2e)](1+...+z^(p-1))^n."""
    assert e in (0, 1)
    return s.expand(sum(
        (-1)**a * comb(n, a) *
        s.prod((q+e-a)*p+n-1-j-2*e-i for i in range(n-1))
        for a in range(q+e)) / s.factorial(n-1))


@lru_cache(None)
def boundary_cohomology(n, j, k, ell, row, ordinary):
    """The fixed cohomology reconstruction, with only the E atoms retained."""
    value = 0
    for e in (0, 1):
        for q in range(n-e):
            coefficient = 0
            if q > k and row == ell and (ell-q-e) % 2 == 0:
                coefficient += (-1)**(q-k)
            if ordinary and ell >= k and q <= k and row == q+ell-k and (ell-k-e) % 2 == 0:
                coefficient += 1
            if (not ordinary or ell <= k) and q > k and row == q+ell-k-1 and (ell-k-1-e) % 2 == 0:
                coefficient += 1
            if coefficient:
                value += coefficient*boundary_atom(n, j, q, e)
    return s.expand(value)


@lru_cache(None)
def transgression_difference(n, j, k, row):
    if row < -n:
        return s.Integer(0)
    return s.expand(sum((-1)**a*comb(n, a)*(
        boundary_cohomology(n, j, k, 1, row+a, False)
        - boundary_cohomology(n, j, k, 0, row+a, False))
        for a in range(n+1)))


@lru_cache(None)
def jordan_character(n, j, k, row):
    return s.expand(
        sum(transgression_difference(n, j, k, row-2*a) for a in range(n-1))
        + sum((-1)**a*comb(n, a)*boundary_cohomology(
            n, j, k, 0, row+a, False) for a in range(n+1)))


def tail_relation(n, j, k):
    """x_jk=e_Kjk minus the alternating covariant tail of its resolution."""
    m=n-3
    value=s.zeros(m+1+m*m, 1)
    value[m+1+(j-1)*m+k-1]=1
    for index in range(k+1, n):
        cov_index, binom_index = ((j-index, index) if index <= j
                                  else (index-j-1, index+1))
        value[cov_index] -= (-1)**(index-k-1)*comb(n, binom_index)
    return value


@lru_cache(None)
def boundary_image(n, j, k):
    """F_*x_jk, in S0,...,Sm,K11,...,Kmm coordinates; 1<=k<=j<=m."""
    assert 1 <= k <= j <= n-3
    m=n-3
    syzygy={(r,h):boundary_cohomology(n,j,k,h,r,True)
             for r in range(1,m+1) for h in range(1,m+1)}
    cov=[jordan_character(n,j,k,a)-jordan_character(n,j,k,-a-2)
         for a in range(m+1)]
    for (r,h), coefficient in syzygy.items():
        for index in range(h+1,n):
            a,b=((r-index,index)if index<=r else(index-r-1,index+1))
            cov[a]-=(-1)**(index-h-1)*comb(n,b)*coefficient
    return s.ImmutableMatrix([s.factor(x)for x in cov]+list(syzygy.values()))


def basis_and_duality(n):
    if not isinstance(n,int) or n<4:
        raise ValueError('n must be an integer at least 4')
    m=n-3;dim=m+1+m*m;D=s.eye(dim)
    for j in range(1,m+1):
        for k in range(1,m+1):
            col=m+1+(j-1)*m+k-1
            row=m+1+(m-j)*m+(m-k)
            D[:,col]=s.eye(dim)[:,row]
    plus_indices=[(j,k)for j in range(1,m+1)for k in range(1,j+1)]
    minus_indices=[(j,k)for j in range(1,m+1)for k in range(1,j)]
    minus_indices += [(j,j)for j in range(1,m//2+1)]
    plus=s.Matrix.hstack(*[(tail_relation(n,j,k)+D*tail_relation(n,j,k))/2
                           for j,k in plus_indices])
    minus=(s.Matrix.hstack(*[tail_relation(n,j,k)-D*tail_relation(n,j,k)
                            for j,k in minus_indices])
           if minus_indices else s.zeros(dim,0))
    assert plus.rank()==m*(m+1)//2
    assert minus.rank()==m*m//2
    assert D*plus==plus and D*minus==-minus
    return D,plus_indices,minus_indices,plus,minus


def coordinate_matrix(basis, images):
    """Fixed rational coordinate extraction; the pivot rows do not depend on p."""
    if basis.cols==0:
        return s.zeros(0),[]
    rows=list(basis.T.rref()[1])
    action=(basis[rows,:].inv()*images[rows,:]).applyfunc(s.factor)
    assert (basis*action-images).applyfunc(s.expand)==s.zeros(*images.shape)
    return action,rows


def construct(n):
    D,ip,im,Qp,Qm=basis_and_duality(n)
    images_plus=s.Matrix.hstack(*[(boundary_image(n,j,k)+D*boundary_image(n,j,k))/2
                                  for j,k in ip])
    images_minus=(s.Matrix.hstack(*[boundary_image(n,j,k)-D*boundary_image(n,j,k)
                                    for j,k in im])if im else s.zeros(D.rows,0))
    Hp,pivp=coordinate_matrix(Qp,images_plus)
    Hm,pivm=coordinate_matrix(Qm,images_minus)
    Pp=s.Poly(Hp.charpoly(t).as_expr(),t)
    Pm=s.Poly(Hm.charpoly(t).as_expr(),t)
    known=s.prod(t-p**(2*n-3-2*a)for a in range(n//2))
    return {'n':n,'characteristic_minimum':max(n-2,3),
            'plus_indices':ip,'minus_indices':im,
            'plus_basis':Qp,'minus_basis':Qm,
            'plus_pivot_rows':pivp,'minus_pivot_rows':pivm,
            'plus_matrix':Hp,'minus_matrix':Hm,
            'plus_polynomial':Pp.as_expr(),'minus_polynomial':Pm.as_expr(),
            'known_factor':known,'full_characteristic_polynomial':known*Pp.as_expr()*Pm.as_expr()}


def serializable(result):
    answer={}
    for name,value in result.items():
        if isinstance(value,s.MatrixBase):
            answer[name]=[[str(x)for x in row]for row in value.tolist()]
        elif isinstance(value,s.Basic):
            answer[name]=str(s.factor(value))
        else:answer[name]=value
    return answer


def polynomial_coefficients(expr):
    """Display a monic polynomial with each coefficient factored in p."""
    return [str(s.factor(c))for c in s.Poly(expr,t).all_coeffs()]


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('n',type=int)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    result=construct(args.n)
    print('Known factor:',result['known_factor'])
    print('P+ coefficients, descending in t:',polynomial_coefficients(result['plus_polynomial']))
    print('P- coefficients, descending in t:',polynomial_coefficients(result['minus_polynomial']))
    if args.output:
        args.output.write_text(json.dumps(serializable(result),indent=2)+'\n')


==> anc/data/C5_reduced.json <==
{
  "n": 5,
  "dimension": 7,
  "indices": [
    [
      1,
      1
    ],
    [
      2,
      1
    ],
    [
      2,
      2
    ]
  ],
  "positive_basis": [
    [
      "-10",
      "-5",
      "-5"
    ],
    [
      "5",
      "-1",
      "1"
    ],
    [
      "-1",
      "0",
      "0"
    ],
    [
      "1/2",
      "0",
      "1/2"
    ],
    [
      "0",
      "1/2",
      "0"
    ],
    [
      "0",
      "1/2",
      "0"
    ],
    [
      "1/2",
      "0",
      "1/2"
    ]
  ],
  "pivot_rows": [
    0,
    1,
    2
  ],
  "u": [
    [
      "5/6"
    ],
    [
      "1/12"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ]
  ],
  "H": [
    [
      "-p*(p**3 - 14*p**2 - p - 10)/24",
      "-p*(p - 1)*(p**2 - 9*p + 2)/24",
      "-p*(p - 1)*(p + 1)*(p + 2)/24"
    ],
    [
      "p**2*(p - 1)*(p + 1)/12",
      "p**2*(p**2 + 11)/12",
      "p**2*(p - 1)*(p + 1)/12"
    ],
    [
      "p*(p - 3)*(p - 1)*(13*p + 10)/24",
      "p*(p - 1)*(13*p**2 - 17*p - 6)/24",
      "p*(p + 1)*(13*p**2 - 7*p + 6)/24"
    ]
  ],
  "b": [
    [
      "-p*(p - 1)*(p + 1)*(2*p**4 + 2*p**2 - 5)/2520"
    ],
    [
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(12*p**4 + 12*p**2 + 5)/840"
    ]
  ],
  "c": [
    [
      "-10",
      "-5",
      "-5"
    ]
  ],
  "solution": [
    [
      "(-8*p**9 - 8*p**8 - 16*p**7 - 25*p**6 - 15*p**5 - 11*p**4 - 16*p**3 - 3*p**2 + p - 9)/(10080*p**9 + 10080*p**8 + 20160*p**7 + 24360*p**6 + 26040*p**5 + 21000*p**4 + 20160*p**3 + 10920*p**2 + 5880*p + 4200)"
    ],
    [
      "(17*p**6 + 17*p**5 + 17*p**4 + 34*p**3 + 17*p**2 + 17*p + 17)/(15120*p**9 + 15120*p**8 + 30240*p**7 + 36540*p**6 + 39060*p**5 + 31500*p**4 + 30240*p**3 + 16380*p**2 + 8820*p + 6300)"
    ],
    [
      "(432*p**9 + 432*p**8 + 864*p**7 + 1265*p**6 + 1235*p**5 + 1223*p**4 + 1204*p**3 + 791*p**2 + 371*p + 401)/(30240*p**9 + 30240*p**8 + 60480*p**7 + 73080*p**6 + 78120*p**5 + 63000*p**4 + 60480*p**3 + 32760*p**2 + 17640*p + 12600)"
    ]
  ],
  "certificate_denominator": "2520*(12*p**9 + 12*p**8 + 24*p**7 + 29*p**6 + 31*p**5 + 25*p**4 + 24*p**3 + 13*p**2 + 7*p + 5)",
  "certificate_numerator": [
    [
      "-24*p**9 - 24*p**8 - 48*p**7 - 75*p**6 - 45*p**5 - 33*p**4 - 48*p**3 - 9*p**2 + 3*p - 27"
    ],
    [
      "34*p**6 + 34*p**5 + 34*p**4 + 68*p**3 + 34*p**2 + 34*p + 34"
    ],
    [
      "432*p**9 + 432*p**8 + 864*p**7 + 1265*p**6 + 1235*p**5 + 1223*p**4 + 1204*p**3 + 791*p**2 + 371*p + 401"
    ]
  ],
  "signature": "(1552*p**9 + 1552*p**8 + 3104*p**7 + 3677*p**6 + 3947*p**5 + 3103*p**4 + 2968*p**3 + 1551*p**2 + 843*p + 573)/(168*(12*p**9 + 12*p**8 + 24*p**7 + 29*p**6 + 31*p**5 + 25*p**4 + 24*p**3 + 13*p**2 + 7*p + 5))",
  "determinant": "p**6*(p - 1)**3*(p + 1)*(p**2 + p + 1)*(12*p**9 + 12*p**8 + 24*p**7 + 29*p**6 + 31*p**5 + 25*p**4 + 24*p**3 + 13*p**2 + 7*p + 5)/12",
  "determinant_prefactor": "p**6*(p - 1)**3*(p + 1)*(p**2 + p + 1)/12",
  "adjugate_times_b": [
    [
      "-p**21/1260 - p**18/10080 + p**17/560 + 13*p**16/10080 - p**15/1680 - p**14/1120 - p**13/2520 - p**12/1260 - p**11/2520 + p**10/10080 + p**9/720 - p**8/2016 - p**7/1008 + p**6/1120"
    ],
    [
      "17*p**18/15120 - 17*p**16/15120 - 17*p**14/15120 + 17*p**10/15120 + 17*p**8/15120 - 17*p**6/15120"
    ],
    [
      "p**21/70 - 31*p**18/30240 - 11*p**17/720 - 59*p**16/4320 - 13*p**15/1008 + 61*p**14/30240 + p**13/2520 + p**12/70 + p**11/72 + 53*p**10/4320 - p**9/720 - 19*p**8/30240 + p**7/1008 - 401*p**6/30240"
    ]
  ],
  "stated_N": "1552*p**9 + 1552*p**8 + 3104*p**7 + 3677*p**6 + 3947*p**5 + 3103*p**4 + 2968*p**3 + 1551*p**2 + 843*p + 573",
  "stated_D": "12*p**9 + 12*p**8 + 24*p**7 + 29*p**6 + 31*p**5 + 25*p**4 + 24*p**3 + 13*p**2 + 7*p + 5",
  "kappa": 168,
  "covariant_columns": [
    [
      "p*(388*p**6 + 49*p**4 + 7*p**2 + 60)/504",
      "p*(p - 1)*(p + 1)*(388*p**4 + 143*p**2 + 150)/252"
    ],
    [
      "p*(p - 1)*(p + 1)*(118*p**4 + 41*p**2 + 48)/1260",
      "p*(118*p**6 + 385*p**4 + 7*p**2 + 120)/630"
    ],
    [
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(2*p**2 + 3)/2520",
      "p*(p - 1)*(p + 1)*(2*p**4 + 37*p**2 + 30)/1260"
    ],
    [
      "p*(p - 1)*(p + 1)*(17*p**4 + 31*p**2 + 24)/2520",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(17*p**2 + 15)/1260"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(17*p**4 + 31*p**2 + 24)/2520",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(17*p**2 + 15)/1260"
    ]
  ],
  "verification": "All coordinate, RR, polynomial certificate, and signature identities passed."
}


==> anc/data/C6_reduced.json <==
{
  "n": 6,
  "dimension": 9,
  "indices": [
    [
      1,
      1
    ],
    [
      2,
      1
    ],
    [
      2,
      2
    ],
    [
      3,
      1
    ],
    [
      3,
      2
    ],
    [
      3,
      3
    ]
  ],
  "positive_basis": [
    [
      "-20",
      "0",
      "-15",
      "14",
      "-14",
      "-6"
    ],
    [
      "15",
      "-6",
      "6",
      "-14",
      "-1",
      "1"
    ],
    [
      "-6",
      "1",
      "-1",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "1/2"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1/2",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "0"
    ],
    [
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1/2",
      "0"
    ],
    [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "1/2"
    ]
  ],
  "pivot_rows": [
    0,
    1,
    2,
    3,
    4,
    5
  ],
  "u": [
    [
      "101/144"
    ],
    [
      "5/36"
    ],
    [
      "1/144"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "0"
    ]
  ],
  "H": [
    [
      "p*(p**4 + 75*p**2 + 44)/120",
      "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120",
      "-p**2*(p - 1)*(p + 1)/12",
      "p*(p - 2)*(p - 1)*(p**2 + 13*p - 8)/120",
      "-p*(p - 2)*(p - 1)**2/12",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
    ],
    [
      "p*(p - 1)*(p + 1)*(13*p**2 + 8)/60",
      "p*(p + 1)*(13*p**3 + 12*p**2 - 7*p + 12)/60",
      "p*(p - 1)*(13*p**3 - 12*p**2 - 7*p - 12)/30",
      "p*(p - 1)*(p + 1)*(p + 2)*(13*p + 24)/60",
      "p*(p - 1)*(p + 1)*(13*p**2 - 25*p + 28)/30",
      "p*(p - 1)*(p + 1)*(13*p**2 + 8)/60"
    ],
    [
      "-4*p*(p - 1)*(p + 1)/3",
      "0",
      "p*(13*p**4 + 5*p**2 + 12)/30",
      "4*p*(p - 1)*(p + 1)/3",
      "p*(p - 1)*(p + 1)*(13*p**2 + 8)/30",
      "0"
    ],
    [
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120",
      "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120",
      "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/60",
      "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)/120",
      "p*(p - 2)*(p - 1)*(p**2 - 2*p + 7)/60",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
    ],
    [
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120",
      "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/120",
      "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/60",
      "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)/120",
      "p*(p + 1)*(p + 2)*(p**2 + 2*p + 7)/60",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
    ],
    [
      "p*(p - 1)*(p + 1)*(67*p**2 - 308)/120",
      "p*(p - 1)*(p + 1)*(67*p**2 - 15*p + 42)/120",
      "p**2*(p - 1)*(p + 1)/4",
      "p*(p - 1)*(67*p**3 + 37*p**2 + 262*p + 112)/120",
      "p*(3*p**3 - 20*p**2 + 15*p + 14)/12",
      "p*(67*p**4 + 25*p**2 + 28)/120"
    ]
  ],
  "b": [
    [
      "p*(p - 1)*(p + 1)*(p**2 + 3)*(p**4 - 2*p**2 + 7)/90720"
    ],
    [
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(31*p**6 + 31*p**4 + 31*p**2 + 21)/22680"
    ],
    [
      "0"
    ],
    [
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(247*p**6 + 247*p**4 + 247*p**2 + 147)/90720"
    ]
  ],
  "c": [
    [
      "-20",
      "0",
      "-15",
      "14",
      "-14",
      "-6"
    ]
  ],
  "solution": [
    [
      "(1440*p**30 + 2880*p**29 + 7200*p**28 + 11520*p**27 + 22788*p**26 + 18336*p**25 + 37440*p**24 + 38664*p**23 + 62310*p**22 + 66720*p**21 + 83574*p**20 + 85926*p**19 + 82074*p**18 + 76310*p**17 + 47440*p**16 + 21109*p**15 - 23375*p**14 - 54079*p**13 - 77607*p**12 - 101898*p**11 - 103371*p**10 - 101433*p**9 - 83109*p**8 - 61437*p**7 - 42972*p**6 - 18020*p**5 - 15652*p**4 + 2708*p**3 - 2056*p**2 + 6208*p - 2448)/(130636800*p**30 + 261273600*p**29 + 653184000*p**28 + 1045094400*p**27 + 1797344640*p**26 + 2473390080*p**25 + 3396556800*p**24 + 4047563520*p**23 + 4633578432*p**22 + 4756921344*p**21 + 4533278400*p**20 + 3803962176*p**19 + 2644560576*p**18 + 1229957568*p**17 - 386443008*p**16 - 1823127264*p**15 - 3168637920*p**14 - 3977981280*p**13 - 4541292000*p**12 - 4478241600*p**11 - 4235021280*p**10 - 3582986400*p**9 - 2929318560*p**8 - 2157158304*p**7 - 1524071808*p**6 - 971816832*p**5 - 574003584*p**4 - 303295104*p**3 - 141523200*p**2 - 57770496*p - 15095808)"
    ],
    [
      "(9672*p**26 + 10044*p**25 + 29760*p**24 + 29016*p**23 + 63612*p**22 + 61783*p**21 + 94922*p**20 + 81902*p**19 + 101711*p**18 + 79670*p**17 + 76322*p**16 + 41819*p**15 + 16337*p**14 - 14198*p**13 - 44361*p**12 - 58683*p**11 - 87048*p**10 - 78430*p**9 - 94271*p**8 - 64046*p**7 - 72974*p**6 - 41261*p**5 - 43586*p**4 - 16430*p**3 - 17360*p**2 - 4960*p - 4836)/(8164800*p**30 + 16329600*p**29 + 40824000*p**28 + 65318400*p**27 + 112334040*p**26 + 154586880*p**25 + 212284800*p**24 + 252972720*p**23 + 289598652*p**22 + 297307584*p**21 + 283329900*p**20 + 237747636*p**19 + 165285036*p**18 + 76872348*p**17 - 24152688*p**16 - 113945454*p**15 - 198039870*p**14 - 248623830*p**13 - 283830750*p**12 - 279890100*p**11 - 264688830*p**10 - 223936650*p**9 - 183082410*p**8 - 134822394*p**7 - 95254488*p**6 - 60738552*p**5 - 35875224*p**4 - 18955944*p**3 - 8845200*p**2 - 3610656*p - 943488)"
    ],
    [
      "(22320*p**30 + 44640*p**29 + 111600*p**28 + 178560*p**27 + 316758*p**26 + 441936*p**25 + 624960*p**24 + 761484*p**23 + 904704*p**22 + 964038*p**21 + 969618*p**20 + 871317*p**19 + 683829*p**18 + 427180*p**17 + 112778*p**16 - 194122*p**15 - 502789*p**14 - 722238*p**13 - 897233*p**12 - 941966*p**11 - 940292*p**10 - 836132*p**9 - 718487*p**8 - 553133*p**7 - 409820*p**6 - 272676*p**5 - 169570*p**4 - 93682*p**3 - 45880*p**2 - 19220*p - 4836)/(16329600*p**30 + 32659200*p**29 + 81648000*p**28 + 130636800*p**27 + 224668080*p**26 + 309173760*p**25 + 424569600*p**24 + 505945440*p**23 + 579197304*p**22 + 594615168*p**21 + 566659800*p**20 + 475495272*p**19 + 330570072*p**18 + 153744696*p**17 - 48305376*p**16 - 227890908*p**15 - 396079740*p**14 - 497247660*p**13 - 567661500*p**12 - 559780200*p**11 - 529377660*p**10 - 447873300*p**9 - 366164820*p**8 - 269644788*p**7 - 190508976*p**6 - 121477104*p**5 - 71750448*p**4 - 37911888*p**3 - 17690400*p**2 - 7221312*p - 1886976)"
    ],
    [
      "(744*p**26 - 372*p**25 - 1488*p**23 - 1116*p**22 - 2697*p**21 - 2418*p**20 - 3069*p**19 - 3534*p**18 - 2294*p**17 - 1984*p**16 - 403*p**15 - 310*p**14 + 930*p**13 + 2356*p**12 + 1891*p**11 + 2914*p**10 + 1798*p**9 + 1984*p**8 + 1519*p**7 + 1054*p**6 + 1395*p**5 - 310*p**4 + 806*p**3 - 496*p**2 + 496*p - 372)/(16329600*p**30 + 32659200*p**29 + 81648000*p**28 + 130636800*p**27 + 224668080*p**26 + 309173760*p**25 + 424569600*p**24 + 505945440*p**23 + 579197304*p**22 + 594615168*p**21 + 566659800*p**20 + 475495272*p**19 + 330570072*p**18 + 153744696*p**17 - 48305376*p**16 - 227890908*p**15 - 396079740*p**14 - 497247660*p**13 - 567661500*p**12 - 559780200*p**11 - 529377660*p**10 - 447873300*p**9 - 366164820*p**8 - 269644788*p**7 - 190508976*p**6 - 121477104*p**5 - 71750448*p**4 - 37911888*p**3 - 17690400*p**2 - 7221312*p - 1886976)"
    ],
    [
      "(372*p**26 + 1674*p**25 + 3720*p**24 + 6696*p**23 + 10602*p**22 + 14942*p**21 + 20212*p**20 + 23095*p**19 + 26071*p**18 + 24304*p**17 + 22072*p**16 + 15469*p**15 + 8122*p**14 - 1426*p**13 - 10881*p**12 - 17484*p**11 - 23343*p**10 - 24800*p**9 - 25606*p**8 - 22165*p**7 - 18724*p**6 - 13516*p**5 - 9331*p**4 - 5611*p**3 - 3100*p**2 - 1178*p - 186)/(8164800*p**30 + 16329600*p**29 + 40824000*p**28 + 65318400*p**27 + 112334040*p**26 + 154586880*p**25 + 212284800*p**24 + 252972720*p**23 + 289598652*p**22 + 297307584*p**21 + 283329900*p**20 + 237747636*p**19 + 165285036*p**18 + 76872348*p**17 - 24152688*p**16 - 113945454*p**15 - 198039870*p**14 - 248623830*p**13 - 283830750*p**12 - 279890100*p**11 - 264688830*p**10 - 223936650*p**9 - 183082410*p**8 - 134822394*p**7 - 95254488*p**6 - 60738552*p**5 - 35875224*p**4 - 18955944*p**3 - 8845200*p**2 - 3610656*p - 943488)"
    ],
    [
      "(355680*p**30 + 711360*p**29 + 1778400*p**28 + 2845440*p**27 + 5092956*p**26 + 7177632*p**25 + 10259520*p**24 + 12645048*p**23 + 15332538*p**22 + 16603096*p**21 + 17224346*p**20 + 15910322*p**19 + 13386806*p**18 + 9252954*p**17 + 4271728*p**16 - 1111565*p**15 - 6497537*p**14 - 10757233*p**13 - 14287545*p**12 - 15722238*p**11 - 16334565*p**10 - 14990359*p**9 - 13339643*p**8 - 10555691*p**7 - 8188148*p**6 - 5593476*p**5 - 3712780*p**4 - 2055652*p**3 - 1144696*p**2 - 478400*p - 190992)/(130636800*p**30 + 261273600*p**29 + 653184000*p**28 + 1045094400*p**27 + 1797344640*p**26 + 2473390080*p**25 + 3396556800*p**24 + 4047563520*p**23 + 4633578432*p**22 + 4756921344*p**21 + 4533278400*p**20 + 3803962176*p**19 + 2644560576*p**18 + 1229957568*p**17 - 386443008*p**16 - 1823127264*p**15 - 3168637920*p**14 - 3977981280*p**13 - 4541292000*p**12 - 4478241600*p**11 - 4235021280*p**10 - 3582986400*p**9 - 2929318560*p**8 - 2157158304*p**7 - 1524071808*p**6 - 971816832*p**5 - 574003584*p**4 - 303295104*p**3 - 141523200*p**2 - 57770496*p - 15095808)"
    ]
  ],
  "certificate_denominator": "6048*(21600*p**30 + 43200*p**29 + 108000*p**28 + 172800*p**27 + 297180*p**26 + 408960*p**25 + 561600*p**24 + 669240*p**23 + 766134*p**22 + 786528*p**21 + 749550*p**20 + 628962*p**19 + 437262*p**18 + 203366*p**17 - 63896*p**16 - 301443*p**15 - 523915*p**14 - 657735*p**13 - 750875*p**12 - 740450*p**11 - 700235*p**10 - 592425*p**9 - 484345*p**8 - 356673*p**7 - 251996*p**6 - 160684*p**5 - 94908*p**4 - 50148*p**3 - 23400*p**2 - 9552*p - 2496)",
  "certificate_numerator": [
    [
      "1440*p**30 + 2880*p**29 + 7200*p**28 + 11520*p**27 + 22788*p**26 + 18336*p**25 + 37440*p**24 + 38664*p**23 + 62310*p**22 + 66720*p**21 + 83574*p**20 + 85926*p**19 + 82074*p**18 + 76310*p**17 + 47440*p**16 + 21109*p**15 - 23375*p**14 - 54079*p**13 - 77607*p**12 - 101898*p**11 - 103371*p**10 - 101433*p**9 - 83109*p**8 - 61437*p**7 - 42972*p**6 - 18020*p**5 - 15652*p**4 + 2708*p**3 - 2056*p**2 + 6208*p - 2448"
    ],
    [
      "154752*p**26 + 160704*p**25 + 476160*p**24 + 464256*p**23 + 1017792*p**22 + 988528*p**21 + 1518752*p**20 + 1310432*p**19 + 1627376*p**18 + 1274720*p**17 + 1221152*p**16 + 669104*p**15 + 261392*p**14 - 227168*p**13 - 709776*p**12 - 938928*p**11 - 1392768*p**10 - 1254880*p**9 - 1508336*p**8 - 1024736*p**7 - 1167584*p**6 - 660176*p**5 - 697376*p**4 - 262880*p**3 - 277760*p**2 - 79360*p - 77376"
    ],
    [
      "178560*p**30 + 357120*p**29 + 892800*p**28 + 1428480*p**27 + 2534064*p**26 + 3535488*p**25 + 4999680*p**24 + 6091872*p**23 + 7237632*p**22 + 7712304*p**21 + 7756944*p**20 + 6970536*p**19 + 5470632*p**18 + 3417440*p**17 + 902224*p**16 - 1552976*p**15 - 4022312*p**14 - 5777904*p**13 - 7177864*p**12 - 7535728*p**11 - 7522336*p**10 - 6689056*p**9 - 5747896*p**8 - 4425064*p**7 - 3278560*p**6 - 2181408*p**5 - 1356560*p**4 - 749456*p**3 - 367040*p**2 - 153760*p - 38688"
    ],
    [
      "5952*p**26 - 2976*p**25 - 11904*p**23 - 8928*p**22 - 21576*p**21 - 19344*p**20 - 24552*p**19 - 28272*p**18 - 18352*p**17 - 15872*p**16 - 3224*p**15 - 2480*p**14 + 7440*p**13 + 18848*p**12 + 15128*p**11 + 23312*p**10 + 14384*p**9 + 15872*p**8 + 12152*p**7 + 8432*p**6 + 11160*p**5 - 2480*p**4 + 6448*p**3 - 3968*p**2 + 3968*p - 2976"
    ],
    [
      "5952*p**26 + 26784*p**25 + 59520*p**24 + 107136*p**23 + 169632*p**22 + 239072*p**21 + 323392*p**20 + 369520*p**19 + 417136*p**18 + 388864*p**17 + 353152*p**16 + 247504*p**15 + 129952*p**14 - 22816*p**13 - 174096*p**12 - 279744*p**11 - 373488*p**10 - 396800*p**9 - 409696*p**8 - 354640*p**7 - 299584*p**6 - 216256*p**5 - 149296*p**4 - 89776*p**3 - 49600*p**2 - 18848*p - 2976"
    ],
    [
      "355680*p**30 + 711360*p**29 + 1778400*p**28 + 2845440*p**27 + 5092956*p**26 + 7177632*p**25 + 10259520*p**24 + 12645048*p**23 + 15332538*p**22 + 16603096*p**21 + 17224346*p**20 + 15910322*p**19 + 13386806*p**18 + 9252954*p**17 + 4271728*p**16 - 1111565*p**15 - 6497537*p**14 - 10757233*p**13 - 14287545*p**12 - 15722238*p**11 - 16334565*p**10 - 14990359*p**9 - 13339643*p**8 - 10555691*p**7 - 8188148*p**6 - 5593476*p**5 - 3712780*p**4 - 2055652*p**3 - 1144696*p**2 - 478400*p - 190992"
    ]
  ],
  "signature": "(21696480*p**30 + 43392960*p**29 + 108482400*p**28 + 173571840*p**27 + 297903276*p**26 + 409481712*p**25 + 561043200*p**24 + 667306968*p**23 + 761408670*p**22 + 779041292*p**21 + 738355270*p**20 + 615200326*p**19 + 421151974*p**18 + 187168006*p**17 - 79081424*p**16 - 313172387*p**15 - 531128519*p**14 - 659348687*p**13 - 746891291*p**12 - 731863346*p**11 - 687982955*p**10 - 578750905*p**9 - 470178765*p**8 - 344233233*p**7 - 241372020*p**6 - 152948832*p**5 - 89401548*p**4 - 46964772*p**3 - 21552264*p**2 - 8786880*p - 2203200)/(1512*(21600*p**30 + 43200*p**29 + 108000*p**28 + 172800*p**27 + 297180*p**26 + 408960*p**25 + 561600*p**24 + 669240*p**23 + 766134*p**22 + 786528*p**21 + 749550*p**20 + 628962*p**19 + 437262*p**18 + 203366*p**17 - 63896*p**16 - 301443*p**15 - 523915*p**14 - 657735*p**13 - 750875*p**12 - 740450*p**11 - 700235*p**10 - 592425*p**9 - 484345*p**8 - 356673*p**7 - 251996*p**6 - 160684*p**5 - 94908*p**4 - 50148*p**3 - 23400*p**2 - 9552*p - 2496))",
  "determinant": "p**14*(p - 1)**5*(p + 1)**3*(p**2 + 1)*(21600*p**30 + 43200*p**29 + 108000*p**28 + 172800*p**27 + 297180*p**26 + 408960*p**25 + 561600*p**24 + 669240*p**23 + 766134*p**22 + 786528*p**21 + 749550*p**20 + 628962*p**19 + 437262*p**18 + 203366*p**17 - 63896*p**16 - 301443*p**15 - 523915*p**14 - 657735*p**13 - 750875*p**12 - 740450*p**11 - 700235*p**10 - 592425*p**9 - 484345*p**8 - 356673*p**7 - 251996*p**6 - 160684*p**5 - 94908*p**4 - 50148*p**3 - 23400*p**2 - 9552*p - 2496)/21600",
  "determinant_prefactor": "p**14*(p - 1)**5*(p + 1)**3*(p**2 + 1)/21600",
  "adjugate_times_b": [
    [
      "p**54/90720 + 11*p**50/1209600 - 131*p**49/1088640 + 209*p**48/2177280 + 113*p**47/1088640 - 97*p**46/622080 + 17*p**45/134400 - 11*p**44/67200 - 83*p**43/1451520 + p**42/14400 + 1763*p**41/32659200 + 353*p**40/4354560 - 527*p**39/4838400 + 407*p**38/1741824 - 533*p**37/65318400 + 23*p**36/161280 - 3529*p**35/26127360 - 751*p**34/3110400 + 11927*p**33/130636800 - 283*p**32/870912 + 21547*p**31/130636800 - 193*p**30/7257600 - 3103*p**29/26127360 + 743*p**28/4354560 + 10603*p**27/130636800 + 5333*p**26/21772800 - 15671*p**25/130636800 + 17*p**24/340200 - 2663*p**23/65318400 - 3523*p**22/43545600 + 3289*p**21/130636800 - 391*p**20/2721600 + 629*p**19/8164800 - 893*p**18/10886400 + 17*p**17/241920 + 167*p**16/1814400 - 347*p**15/4082400 + 17*p**14/907200"
    ],
    [
      "403*p**50/340200 - 31*p**49/27216 - 31*p**47/136080 - 31*p**46/75600 + 899*p**45/1632960 - 341*p**44/170100 + 899*p**43/907200 - 899*p**42/907200 + 589*p**41/255150 + 1457*p**40/2721600 + 31*p**39/1632960 + 2077*p**38/2721600 + 341*p**37/2041200 + 31*p**36/19440 - 5797*p**35/4082400 - 341*p**34/272160 - 5053*p**33/2721600 + 31*p**32/85050 - 6851*p**31/8164800 + 31*p**30/170100 - 527*p**29/291600 + 527*p**28/272160 + 527*p**27/680400 + 341*p**26/544320 + 9517*p**25/8164800 - 3317*p**24/2721600 + 3317*p**23/2041200 - 341*p**22/302400 + 1271*p**21/1166400 - 2077*p**20/1360800 - 403*p**19/1166400 + 589*p**18/1360800 - 31*p**17/64800 + 31*p**16/97200 - 589*p**15/1020600 + 403*p**14/680400"
    ],
    [
      "31*p**54/22680 - 3007*p**50/2721600 - 31*p**49/38880 - 1333*p**48/544320 - 341*p**47/272160 - 3503*p**46/1360800 + 217*p**45/388800 + 341*p**44/181440 + 12617*p**43/5443200 + 31*p**42/8064 + 58621*p**41/16329600 + 403*p**40/86400 + 341*p**39/226800 - 31*p**38/1088640 - 2759*p**37/907200 - 3193*p**36/680400 - 16523*p**35/3265920 - 1147*p**34/272160 - 73873*p**33/16329600 - 31*p**32/20160 + 217*p**31/259200 + 31*p**30/12150 + 69719*p**29/16329600 + 4867*p**28/1360800 + 5983*p**27/1632960 + 6851*p**26/5443200 + 1457*p**25/907200 - 217*p**24/259200 - 27311*p**23/16329600 - 8773*p**22/5443200 - 29171*p**21/16329600 - 2077*p**20/2721600 - 31*p**19/33600 + 589*p**18/2721600 + 341*p**17/2721600 + 31*p**16/194400 + 341*p**15/583200 + 403*p**14/1360800"
    ],
    [
      "31*p**50/680400 - 31*p**49/272160 + 31*p**47/272160 - 31*p**46/453600 + 589*p**45/5443200 - 31*p**44/1360800 - 31*p**43/680400 - 31*p**42/388800 + 341*p**41/3265920 + 31*p**40/544320 - 31*p**39/120960 + 31*p**38/226800 - 31*p**37/388800 + 31*p**36/302400 + 31*p**35/3265920 - 31*p**34/544320 + 31*p**33/204120 - 31*p**32/136080 + 31*p**31/108864 - 31*p**30/680400 - 403*p**29/2332800 + 31*p**28/680400 - 589*p**27/8164800 + 31*p**26/181440 - 31*p**25/201600 + 31*p**24/302400 - 31*p**23/466560 - 31*p**22/680400 + 589*p**21/4082400 - 341*p**20/2721600 + 589*p**19/5443200 - 31*p**18/388800 + 31*p**17/2721600 + 31*p**16/453600 - 31*p**15/408240 + 31*p**14/1360800"
    ],
    [
      "31*p**50/680400 + 31*p**49/272160 - 31*p**47/272160 - 31*p**46/453600 - 713*p**45/4082400 - 31*p**44/1360800 - 31*p**43/181440 - 31*p**42/388800 + 961*p**41/8164800 + 31*p**40/544320 + 5053*p**39/8164800 + 31*p**38/226800 + 1333*p**37/8164800 + 31*p**36/302400 + 31*p**35/1632960 - 31*p**34/544320 - 589*p**33/907200 - 31*p**32/136080 - 1147*p**31/2041200 - 31*p**30/680400 + 589*p**29/4082400 + 31*p**28/680400 + 31*p**27/129600 + 31*p**26/181440 + 4433*p**25/8164800 + 31*p**24/302400 - 341*p**23/8164800 - 31*p**22/680400 - 31*p**21/233280 - 341*p**20/2721600 - 713*p**19/8164800 - 31*p**18/388800 - 341*p**17/2721600 + 31*p**16/453600 + 403*p**15/4082400 + 31*p**14/1360800"
    ],
    [
      "247*p**54/90720 - 2243*p**50/1209600 - 1357*p**49/1088640 - 10873*p**48/2177280 - 3089*p**47/1088640 - 14891*p**46/3110400 - 6053*p**45/32659200 + 367*p**44/120960 + 19097*p**43/4354560 + 9407*p**42/1360800 + 85861*p**41/10886400 + 196387*p**40/21772800 + 681101*p**39/130636800 + 30497*p**38/43545600 - 9689*p**37/2419200 - 172489*p**36/21772800 - 160259*p**35/14515200 - 186943*p**34/21772800 - 1428503*p**33/130636800 - 1021*p**32/268800 - 41737*p**31/43545600 + 24001*p**30/7257600 + 48839*p**29/6220800 + 11491*p**28/1451520 + 162803*p**27/18662400 + 78739*p**26/21772800 + 11387*p**25/2903040 - 77*p**24/388800 - 15893*p**23/7257600 - 21179*p**22/6220800 - 481433*p**21/130636800 - 4129*p**20/1360800 - 3691*p**19/1814400 - 967*p**18/10886400 + 617*p**17/1555200 - 43*p**16/1814400 + 3013*p**15/4082400 + 3979*p**14/2721600"
    ]
  ],
  "stated_N": "21696480*p**30 + 43392960*p**29 + 108482400*p**28 + 173571840*p**27 + 297903276*p**26 + 409481712*p**25 + 561043200*p**24 + 667306968*p**23 + 761408670*p**22 + 779041292*p**21 + 738355270*p**20 + 615200326*p**19 + 421151974*p**18 + 187168006*p**17 - 79081424*p**16 - 313172387*p**15 - 531128519*p**14 - 659348687*p**13 - 746891291*p**12 - 731863346*p**11 - 687982955*p**10 - 578750905*p**9 - 470178765*p**8 - 344233233*p**7 - 241372020*p**6 - 152948832*p**5 - 89401548*p**4 - 46964772*p**3 - 21552264*p**2 - 8786880*p - 2203200",
  "stated_D": "21600*p**30 + 43200*p**29 + 108000*p**28 + 172800*p**27 + 297180*p**26 + 408960*p**25 + 561600*p**24 + 669240*p**23 + 766134*p**22 + 786528*p**21 + 749550*p**20 + 628962*p**19 + 437262*p**18 + 203366*p**17 - 63896*p**16 - 301443*p**15 - 523915*p**14 - 657735*p**13 - 750875*p**12 - 740450*p**11 - 700235*p**10 - 592425*p**9 - 484345*p**8 - 356673*p**7 - 251996*p**6 - 160684*p**5 - 94908*p**4 - 50148*p**3 - 23400*p**2 - 9552*p - 2496",
  "kappa": 1512,
  "covariant_columns": [
    [
      "p*(15067*p**8 + 4650*p**6 + 147*p**4 + 620*p**2 + 2196)/22680",
      "p*(p - 1)*(p + 1)*(15067*p**6 + 5767*p**4 + 5032*p**2 + 4392)/11340",
      "p*(p - 1)*(p + 1)*(15067*p**6 - 17483*p**4 - 12632*p**2 - 15372)/7560"
    ],
    [
      "p*(p - 1)*(p + 1)*(6803*p**6 + 2495*p**4 + 1718*p**2 + 1656)/45360",
      "p*(6803*p**8 + 8616*p**6 + 3885*p**4 + 64*p**2 + 3312)/22680",
      "p*(p - 1)*(p + 1)*(6803*p**6 + 36959*p**4 + 11318*p**2 + 11592)/15120"
    ],
    [
      "p*(p - 1)*(p + 1)*(125*p**6 - 223*p**4 - 118*p**2 - 180)/22680",
      "p*(p - 1)*(p + 1)*(125*p**6 + 821*p**4 + 296*p**2 + 360)/11340",
      "p*(125*p**8 + 2436*p**6 + 3465*p**4 + 274*p**2 + 1260)/7560"
    ],
    [
      "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p**2 + 2)/90720",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p**4 + 29*p**2 + 36)/45360",
      "p*(p - 1)*(p + 1)*(p**6 + 85*p**4 + 778*p**2 + 504)/30240"
    ],
    [
      "p*(p - 1)*(p + 1)*(31*p**6 + 82*p**4 + 103*p**2 + 72)/22680",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(31*p**4 + 53*p**2 + 36)/11340",
      "p*(p - 3)*(p - 1)*(p + 1)*(p + 3)*(31*p**4 - 47*p**2 - 56)/7560"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(31*p**6 + 82*p**4 + 103*p**2 + 72)/22680",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(31*p**4 + 53*p**2 + 36)/11340",
      "p*(p - 3)*(p - 1)*(p + 1)*(p + 3)*(31*p**4 - 47*p**2 - 56)/7560"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0"
    ],
    [
      "p*(p - 1)*(p + 1)*(31*p**6 + 82*p**4 + 103*p**2 + 72)/22680",
      "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(31*p**4 + 53*p**2 + 36)/11340",
      "p*(p - 3)*(p - 1)*(p + 1)*(p + 3)*(31*p**4 - 47*p**2 - 56)/7560"
    ]
  ],
  "verification": "All coordinate, RR, polynomial certificate, and signature identities passed."
}


==> anc/data/geometry_checks.json <==
[
  {
    "n": 4,
    "riemann_roch_identities_over_QQ_p": true,
    "boundary_transfer_over_QQ_p": true,
    "boundary_invariant_subspaces_over_QQ_p": true,
    "boundary_degree_bound": true,
    "characteristic_polynomial_primes": [
      3,
      5,
      7
    ],
    "plus_matrix": [
      [
        "p*(p**2 + 2)/3"
      ]
    ],
    "minus_matrix": [],
    "seconds": 0.61
  },
  {
    "n": 5,
    "riemann_roch_identities_over_QQ_p": true,
    "boundary_transfer_over_QQ_p": true,
    "boundary_invariant_subspaces_over_QQ_p": true,
    "boundary_degree_bound": true,
    "characteristic_polynomial_primes": [
      3,
      5,
      7
    ],
    "plus_matrix": [
      [
        "-p*(p**3 - 14*p**2 - p - 10)/24",
        "-p*(p - 1)*(p**2 - 9*p + 2)/24",
        "-p*(p - 1)*(p + 1)*(p + 2)/24"
      ],
      [
        "p**2*(p - 1)*(p + 1)/12",
        "p**2*(p**2 + 11)/12",
        "p**2*(p - 1)*(p + 1)/12"
      ],
      [
        "p*(p - 3)*(p - 1)*(13*p + 10)/24",
        "p*(p - 1)*(13*p**2 - 17*p - 6)/24",
        "p*(p + 1)*(13*p**2 - 7*p + 6)/24"
      ]
    ],
    "minus_matrix": [
      [
        "p*(p**2 + 1)/2",
        "p*(p - 1)*(p + 1)/6"
      ],
      [
        "p*(p - 1)*(p**2 + 2*p + 2)/2",
        "p*(p + 1)*(3*p**2 - 2*p + 2)/6"
      ]
    ],
    "seconds": 1.52
  },
  {
    "n": 6,
    "riemann_roch_identities_over_QQ_p": true,
    "boundary_transfer_over_QQ_p": true,
    "boundary_invariant_subspaces_over_QQ_p": true,
    "boundary_degree_bound": true,
    "characteristic_polynomial_primes": [
      5,
      7,
      11
    ],
    "plus_matrix": [
      [
        "p*(p**4 + 75*p**2 + 44)/120",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120",
        "-p**2*(p - 1)*(p + 1)/12",
        "p*(p - 2)*(p - 1)*(p**2 + 13*p - 8)/120",
        "-p*(p - 2)*(p - 1)**2/12",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "p*(p - 1)*(p + 1)*(13*p**2 + 8)/60",
        "p*(p + 1)*(13*p**3 + 12*p**2 - 7*p + 12)/60",
        "p*(p - 1)*(13*p**3 - 12*p**2 - 7*p - 12)/30",
        "p*(p - 1)*(p + 1)*(p + 2)*(13*p + 24)/60",
        "p*(p - 1)*(p + 1)*(13*p**2 - 25*p + 28)/30",
        "p*(p - 1)*(p + 1)*(13*p**2 + 8)/60"
      ],
      [
        "-4*p*(p - 1)*(p + 1)/3",
        "0",
        "p*(13*p**4 + 5*p**2 + 12)/30",
        "4*p*(p - 1)*(p + 1)/3",
        "p*(p - 1)*(p + 1)*(13*p**2 + 8)/30",
        "0"
      ],
      [
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/60",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)/120",
        "p*(p - 2)*(p - 1)*(p**2 - 2*p + 7)/60",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/120",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/60",
        "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)/120",
        "p*(p + 1)*(p + 2)*(p**2 + 2*p + 7)/60",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "p*(p - 1)*(p + 1)*(67*p**2 - 308)/120",
        "p*(p - 1)*(p + 1)*(67*p**2 - 15*p + 42)/120",
        "p**2*(p - 1)*(p + 1)/4",
        "p*(p - 1)*(67*p**3 + 37*p**2 + 262*p + 112)/120",
        "p*(3*p**3 - 20*p**2 + 15*p + 14)/12",
        "p*(67*p**4 + 25*p**2 + 28)/120"
      ]
    ],
    "minus_matrix": [
      [
        "p*(p + 1)*(13*p**3 + 12*p**2 - 7*p + 12)/60",
        "p*(p - 1)*(p + 1)*(p + 2)*(13*p + 24)/60",
        "p*(p - 1)*(p + 1)*(5*p - 4)/6",
        "p*(p - 1)*(p + 1)*(13*p**2 + 8)/60"
      ],
      [
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)/120",
        "p*(p - 2)*(p - 1)**2/12",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "-p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/120",
        "-p*(p - 4)*(p - 3)*(p - 2)*(p - 1)/120",
        "p*(p + 1)**2*(p + 2)/12",
        "-p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "p*(p - 1)*(p + 1)*(11*p**2 + 6)/20",
        "p*(p - 1)*(p + 1)*(11*p**2 - 24)/20",
        "p*(2*p**2 - 1)",
        "p*(11*p**4 + 5*p**2 + 4)/20"
      ]
    ],
    "seconds": 4.48
  },
  {
    "n": 7,
    "riemann_roch_identities_over_QQ_p": true,
    "boundary_transfer_over_QQ_p": true,
    "boundary_invariant_subspaces_over_QQ_p": true,
    "boundary_degree_bound": true,
    "characteristic_polynomial_primes": [
      5,
      7,
      11
    ],
    "plus_matrix": [
      [
        "-p*(p**5 - 27*p**4 - 5*p**3 - 465*p**2 + 4*p - 228)/720",
        "-p*(p - 1)*(p + 1)*(p**3 - 21*p**2 - 4*p - 36)/720",
        "-p*(p - 1)*(p + 1)*(p + 2)*(2*p + 1)/120",
        "-p**2*(p - 13)*(p - 2)*(p - 1)*(p + 1)/720",
        "-p*(p - 2)*(p - 1)*(p + 1)*(2*p - 1)/120",
        "p*(p - 2)*(p - 1)*(p + 1)*(2*p - 1)/120",
        "-p*(p - 2)*(p - 1)*(p**3 - 6*p**2 + 65*p - 48)/720",
        "-p*(p - 3)*(p - 2)*(p - 1)*(2*p - 3)/120",
        "p*(p - 3)*(p - 2)*(p - 1)*(2*p - 3)/120",
        "-p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720"
      ],
      [
        "p*(p - 1)*(101*p**4 + 62*p**3 + 77*p**2 + 32*p + 36)/240",
        "p*(p + 1)*(101*p**4 - 62*p**3 + 77*p**2 - 32*p + 36)/240",
        "p*(p - 1)*(p + 1)*(101*p**3 - 117*p**2 + 26*p - 72)/240",
        "p*(p - 1)*(p + 1)*(101*p**3 + 117*p**2 + 26*p + 72)/240",
        "p*(p - 1)*(101*p**4 + 62*p**3 + 77*p**2 + 32*p + 36)/240",
        "p*(p - 1)*(p + 1)*(101*p**3 - 117*p**2 + 26*p - 72)/240",
        "p*(p - 1)*(101*p**4 + 296*p**3 + 41*p**2 - 634*p - 360)/240",
        "p*(p + 1)*(101*p**4 - 62*p**3 + 77*p**2 - 32*p + 36)/240",
        "p*(p + 1)*(101*p**4 - 296*p**3 + 41*p**2 + 634*p - 360)/240",
        "p*(p - 1)*(101*p**4 + 62*p**3 + 77*p**2 + 32*p + 36)/240"
      ],
      [
        "p*(p - 1)*(15*p**4 - 18*p**3 - 18*p**2 - 43*p - 43)/30",
        "p*(p - 1)*(15*p**4 - 2*p**3 - 2*p**2 + 3*p + 3)/30",
        "p*(p + 1)*(101*p**4 - 118*p**3 + 133*p**2 - 88*p + 92)/240",
        "p*(p - 1)*(15*p**4 + 14*p**3 + 14*p**2 + 9*p + 9)/30",
        "p*(p - 1)*(p + 1)*(101*p**3 + 61*p**2 + 26*p + 16)/240",
        "p*(p - 1)*(101*p**4 - 116*p**3 - 101*p**2 - 56*p - 52)/240",
        "p*(p - 1)*(3*p**4 + 6*p**3 + 6*p**2 - 13*p - 13)/6",
        "p*(p + 1)*(101*p**4 + 38*p**3 - 293*p**2 + 418*p - 144)/240",
        "p*(p + 1)*(101*p**4 - 396*p**3 + 411*p**2 + 184*p - 180)/240",
        "p*(p - 1)*(3*p**2 - p + 1)*(5*p**2 + 4*p + 2)/30"
      ],
      [
        "p*(p - 1)*(p + 1)*(19*p**3 - 25*p**2 + 4*p - 20)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 + 25*p**2 + 4*p + 20)/240",
        "p*(p - 2)*(p - 1)*(19*p**3 - 18*p**2 - 17*p - 20)/240",
        "p*(p + 1)*(p + 2)*(19*p**3 + 18*p**2 - 17*p + 20)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 - 25*p**2 + 4*p - 20)/240",
        "p*(p - 2)*(p - 1)*(19*p**3 - 18*p**2 - 17*p - 20)/240",
        "p*(p - 1)*(p + 1)*(p + 2)*(19*p**2 + 87*p + 100)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 + 25*p**2 + 4*p + 20)/240",
        "p*(p - 2)*(p - 1)*(p + 1)*(19*p**2 - 87*p + 100)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 - 25*p**2 + 4*p - 20)/240"
      ],
      [
        "0",
        "0",
        "p**2*(p - 1)*(p + 1)*(19*p**2 + 4)/120",
        "0",
        "p**2*(19*p**4 + 75*p**2 + 26)/120",
        "p**2*(p - 1)*(p + 1)*(19*p**2 + 4)/120",
        "0",
        "p**2*(p - 1)*(p + 1)*(19*p**2 + 274)/120",
        "p**2*(p - 1)*(p + 1)*(19*p**2 + 4)/120",
        "0"
      ],
      [
        "-p*(p - 1)*(359*p**4 - 820*p**3 - 815*p**2 + 2440*p + 2436)/720",
        "-p*(p - 1)*(359*p**4 - 430*p**3 - 425*p**2 - 320*p - 324)/720",
        "p*(p - 1)*(p + 1)*(28*p**3 - 138*p**2 + 23*p - 138)/360",
        "-p*(p - 1)*(359*p**4 - 40*p**3 - 65*p**2 - 170*p - 144)/720",
        "p*(p - 1)*(28*p**4 - 182*p**3 - 97*p**2 - 97*p - 30)/360",
        "p*(28*p**5 + 354*p**4 - 5*p**3 - 23*p + 6)/360",
        "-p*(p - 1)*(p + 1)*(359*p**3 - 9*p**2 + 274*p + 1776)/720",
        "p*(28*p**5 - 282*p**4 + 295*p**3 + 840*p**2 - 683*p - 558)/360",
        "p*(p - 1)*(28*p**4 + 454*p**3 + 479*p**2 - 361*p - 234)/360",
        "-p*(p - 1)*(359*p**4 + 164*p**3 + 169*p**2 + 64*p + 60)/720"
      ],
      [
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p + 4)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)*(p + 5)/720",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p - 5)*(p - 4)*(p - 3)*(p - 2)*(p - 1)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720"
      ],
      [
        "0",
        "0",
        "p**2*(p - 2)*(p - 1)*(p + 1)*(p + 2)/360",
        "0",
        "p**2*(p - 1)*(p + 1)*(p**2 + 26)/360",
        "p**2*(p - 2)*(p - 1)*(p + 1)*(p + 2)/360",
        "0",
        "p**2*(p**4 + 85*p**2 + 274)/360",
        "p**2*(p - 2)*(p - 1)*(p + 1)*(p + 2)/360",
        "0"
      ],
      [
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p + 4)/720",
        "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p + 4)/720",
        "p*(p - 5)*(p - 4)*(p - 3)*(p - 2)*(p - 1)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)*(p + 5)/720",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720"
      ],
      [
        "p*(p - 1)*(38*p**4 + 98*p**3 + 103*p**2 - 422*p - 420)/90",
        "p*(p - 1)*(38*p**4 + 68*p**3 + 73*p**2 + 58*p + 60)/90",
        "p*(p - 1)*(19*p**4 + 34*p**3 - 61*p**2 - 56*p - 100)/240",
        "p*(p - 1)*(p + 1)*(38*p**3 + 13*p + 15)/90",
        "p*(19*p**5 - 35*p**4 + 155*p**3 - 5*p**2 + 66*p + 40)/240",
        "p*(p - 1)*(19*p**4 + 154*p**3 + 59*p**2 + 64*p + 20)/240",
        "p*(p - 1)*(38*p**4 + 8*p**3 - 77*p**2 - 392*p - 255)/90",
        "p*(p - 1)*(19*p**4 - 66*p**3 + 429*p**2 + 1154*p + 520)/240",
        "p*(p - 2)*(p - 1)*(19*p**3 + 242*p**2 + 433*p + 170)/240",
        "p*(p + 1)*(38*p**4 - 23*p**3 + 28*p**2 - 13*p + 15)/90"
      ]
    ],
    "minus_matrix": [
      [
        "p*(p + 1)*(301*p**4 - 178*p**3 + 233*p**2 - 128*p + 132)/720",
        "p*(p - 1)*(p + 1)*(301*p**3 + 369*p**2 + 26*p + 264)/720",
        "p*(p - 1)*(301*p**4 + 178*p**3 + 233*p**2 + 128*p + 132)/720",
        "p*(p - 1)*(301*p**4 + 916*p**3 - 19*p**2 - 1594*p - 1320)/720",
        "p*(p + 1)*(301*p**4 - 178*p**3 + 233*p**2 - 128*p + 132)/720",
        "-p*(p + 1)*(301*p**4 - 916*p**3 - 19*p**2 + 1594*p - 1320)/720",
        "p*(p - 1)*(301*p**4 + 178*p**3 + 233*p**2 + 128*p + 132)/720",
        "p*(p - 1)*(p + 1)*(301*p**3 - 369*p**2 + 26*p - 264)/720"
      ],
      [
        "p*(p - 1)*(p + 1)*(19*p**3 + 25*p**2 + 4*p + 20)/240",
        "p*(p + 1)*(p + 2)*(19*p**3 + 18*p**2 - 17*p + 20)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 - 25*p**2 + 4*p - 20)/240",
        "p*(p - 1)*(p + 1)*(p + 2)*(19*p**2 + 87*p + 100)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 + 25*p**2 + 4*p + 20)/240",
        "-p*(p - 2)*(p - 1)*(p + 1)*(19*p**2 - 87*p + 100)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 - 25*p**2 + 4*p - 20)/240",
        "p*(p - 2)*(p - 1)*(19*p**3 - 18*p**2 - 17*p - 20)/240"
      ],
      [
        "0",
        "0",
        "p*(15*p**4 + p**2 + 8)/24",
        "0",
        "5*p*(p - 1)*(p + 1)*(5*p**2 + 8)/24",
        "p*(p - 1)*(p + 1)*(5*p**2 + 4)/24",
        "0",
        "p*(p - 1)*(p + 1)*(5*p**2 + 4)/24"
      ],
      [
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p + 4)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)*(p + 5)/720",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "-p*(p - 5)*(p - 4)*(p - 3)*(p - 2)*(p - 1)/720",
        "p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720"
      ],
      [
        "0",
        "0",
        "p*(p - 1)*(p + 1)*(3*p**2 + 8)/120",
        "0",
        "p*(p**4 + 15*p**2 + 8)/24",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120",
        "0",
        "p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120"
      ],
      [
        "-p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "-p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720",
        "-p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "-p*(p - 5)*(p - 4)*(p - 3)*(p - 2)*(p - 1)/720",
        "-p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "p*(p + 1)*(p + 2)*(p + 3)*(p + 4)*(p + 5)/720",
        "-p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "-p*(p - 1)*(p + 1)*(p + 2)*(p + 3)*(p + 4)/720"
      ],
      [
        "p*(p - 1)*(101*p**4 + 60*p**3 + 75*p**2 + 40*p + 44)/240",
        "p*(p - 1)*(p + 1)*(101*p**3 - 123*p**2 + 26*p - 88)/240",
        "-p*(19*p**5 - 239*p**4 - 15*p**3 - 5*p**2 - 4*p + 4)/240",
        "p*(p - 1)*(101*p**4 - 104*p**3 - 359*p**2 + 166*p + 440)/240",
        "-p*(p - 1)*(p + 1)*(19*p**3 - 289*p**2 + 4*p + 196)/240",
        "p*(p - 1)*(p + 1)*(19*p**3 - 139*p**2 + 274*p + 416)/240",
        "p*(p + 1)*(101*p**4 - 60*p**3 + 75*p**2 - 40*p + 44)/240",
        "-p*(p - 1)*(19*p**4 - 170*p**3 - 95*p**2 - 90*p - 64)/240"
      ],
      [
        "-p*(p - 3)*(p - 2)*(p - 1)*(p + 1)*(p + 2)/720",
        "-p*(p - 4)*(p - 3)*(p - 2)*(p - 1)*(p + 1)/720",
        "p*(p - 1)*(359*p**4 + 482*p**3 + 487*p**2 + 352*p + 348)/720",
        "-p*(p - 5)*(p - 4)*(p - 3)*(p - 2)*(p - 1)/720",
        "p*(p - 1)*(359*p**4 + 572*p**3 + 577*p**2 - 1688*p - 1692)/720",
        "-p*(359*p**5 - 57*p**4 - 85*p**3 - 375*p**2 - 274*p - 288)/720",
        "-p*(p - 2)*(p - 1)*(p + 1)*(p + 2)*(p + 3)/720",
        "p*(p + 1)*(359*p**4 - 326*p**3 + 301*p**2 - 166*p + 192)/720"
      ]
    ],
    "seconds": 11.18
  },
  {
    "n": 8,
    "riemann_roch_identities_over_QQ_p": true,
    "seconds": 13.1
  }
]


==> anc/data/large_n_values.json <==
[
  {
    "n": 10,
    "numerator": "7885925505863",
    "denominator": "22230464256000",
    "rounded_8_places": "0.35473508"
  },
  {
    "n": 20,
    "numerator": "27669955537476097625582998660804605095611",
    "denominator": "215058642050411641348687180962201600000000",
    "rounded_8_places": "0.12866237"
  },
  {
    "n": 50,
    "numerator": "98956159357896139055479289877448499367450395630805056978878530731541107995799092797307307608743120770626358445454949032555494094205855367975540471359",
    "denominator": "3006023740077566245416513310923865584760744184974155504940764916229179550390058609337683724237158520351915130927489942738970869760000000000000000000000",
    "rounded_8_places": "0.03291929"
  },
  {
    "n": 100,
    "numerator": "1304877133870835787192734795919589695555782937858419669857397784547098043151604327359804754689543161864403300095635167219641456332446563187659162936891183348269719954378834324380300237533985439522674127351208422933077073203063133101402147358271899631842382239548311182808920034282485939500665554582975841430132107324893292668213844072057850496666528419710395166149",
    "denominator": "111694649089375916541633811351947250668580090671268338798795130794150373128976205279008266782027559773096805634146737989394806541705109283489893583310564072832124703104770577561638712612927445786247092730553645483780528276561080176155500774866561724913619501248687346910563203358990672278004790600900337688258492026060800000000000000000000000000000000000000000000000",
    "rounded_8_places": "0.01168254"
  }
]


==> anc/data/verification_results.json <==
{
  "arithmetic": "exact rational and rational-function arithmetic",
  "matrices": {
    "4": {
      "n": 4,
      "p_min": 3,
      "dimension": 5,
      "states": [
        "C",
        "S{1}",
        "K{1,1}"
      ],
      "ranks": [
        1,
        2,
        2
      ],
      "A": [
        [
          "13*p**5/15 + 2*p/15",
          "26*p**5/15 - 2*p**3/3 - 16*p/15",
          "26*p**5/15 - 2*p**3/3 - 16*p/15"
        ],
        [
          "p**5/30 - p/30",
          "p**5/15 + 2*p**3/3 + 4*p/15",
          "p**5/15 - p**3/3 + 4*p/15"
        ],
        [
          "p**5/30 - p/30",
          "p**5/15 - p**3/3 + 4*p/15",
          "p**5/15 + 2*p**3/3 + 4*p/15"
        ]
      ],
      "rank_identity": true,
      "boundary_and_second_iterate_checked": true,
      "duality_orbits": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ]
      ],
      "quotient": [
        [
          "13*p**5/15 + 2*p/15",
          "26*p**5/15 - 2*p**3/3 - 16*p/15",
          "26*p**5/15 - 2*p**3/3 - 16*p/15"
        ],
        [
          "p**5/30 - p/30",
          "p**5/15 + 2*p**3/3 + 4*p/15",
          "p**5/15 - p**3/3 + 4*p/15"
        ],
        [
          "p**5/30 - p/30",
          "p**5/15 - p**3/3 + 4*p/15",
          "p**5/15 + 2*p**3/3 + 4*p/15"
        ]
      ],
      "normalized_vector": [
        "(13*p**2 + 8)/(15*p**2 + 10)",
        "(p**2 + 1)/(30*p**2 + 20)",
        "(p**2 + 1)/(30*p**2 + 20)"
      ],
      "signature": "(13*p**2 + 8)/(15*p**2 + 10)",
      "specializations": {
        "3": "25/29",
        "5": "333/385",
        "7": "129/149"
      },
      "riemann_roch_identities": true,
      "seconds": 0.6
    },
    "5": {
      "n": 5,
      "p_min": 3,
      "dimension": 7,
      "states": [
        "C",
        "S{1}",
        "S{2}",
        "K{1,1}",
        "K{1,2}",
        "K{2,1}",
        "K{2,2}"
      ],
      "ranks": [
        1,
        2,
        3,
        3,
        7,
        7,
        3
      ],
      "A": [
        [
          "97*p**7/126 + 7*p**5/72 + p**3/72 + 5*p/42",
          "97*p**7/63 - 35*p**5/36 + p**3/36 - 25*p/42",
          "97*p**7/42 - 35*p**5/8 - 79*p**3/24 + 75*p/14",
          "97*p**7/42 + 35*p**5/24 - 65*p**4/24 - 3*p**3/8 + 5*p**2/24 - 25*p/28",
          "97*p**7/18 - 35*p**5/72 - 65*p**4/24 + 157*p**3/72 - 55*p**2/24 - 25*p/12",
          "97*p**7/18 - 35*p**5/72 - 65*p**4/24 + 157*p**3/72 - 55*p**2/24 - 25*p/12",
          "97*p**7/42 + 35*p**5/24 - 65*p**4/24 - 3*p**3/8 + 5*p**2/24 - 25*p/28"
        ],
        [
          "59*p**7/630 - 11*p**5/180 + p**3/180 - 4*p/105",
          "59*p**7/315 + 11*p**5/18 + p**3/90 + 4*p/21",
          "59*p**7/210 + 11*p**5/4 - 79*p**3/60 - 12*p/7",
          "59*p**7/210 - 11*p**5/12 + p**4/4 - 3*p**3/20 + p**2/4 + 2*p/7",
          "59*p**7/90 + 11*p**5/36 + p**4/4 + 157*p**3/180 - 11*p**2/4 + 2*p/3",
          "59*p**7/90 + 11*p**5/36 + p**4/4 + 157*p**3/180 - 11*p**2/4 + 2*p/3",
          "59*p**7/210 - 11*p**5/12 + p**4/4 - 3*p**3/20 + p**2/4 + 2*p/7"
        ],
        [
          "p**7/1260 - p**5/360 - p**3/360 + p/210",
          "p**7/630 + p**5/36 - p**3/180 - p/42",
          "p**7/420 + p**5/8 + 79*p**3/120 + 3*p/14",
          "p**7/420 - p**5/24 + p**4/24 + 3*p**3/40 - p**2/24 - p/28",
          "p**7/180 + p**5/72 + p**4/24 - 157*p**3/360 + 11*p**2/24 - p/12",
          "p**7/180 + p**5/72 + p**4/24 - 157*p**3/360 + 11*p**2/24 - p/12",
          "p**7/420 - p**5/24 + p**4/24 + 3*p**3/40 - p**2/24 - p/28"
        ],
        [
          "17*p**7/2520 + p**5/180 - p**3/360 - p/105",
          "17*p**7/1260 - p**5/18 - p**3/180 + p/21",
          "17*p**7/840 - p**5/4 + 79*p**3/120 - 3*p/7",
          "17*p**7/840 + p**5/12 + p**4/2 + 19*p**3/120 + 5*p/21",
          "17*p**7/360 - p**5/36 - 247*p**3/360 + 2*p/3",
          "17*p**7/360 - p**5/36 + p**4/2 - 67*p**3/360 - p/3",
          "17*p**7/840 + p**5/12 - p**3/120 - 2*p/21"
        ],
        [
          "0",
          "0",
          "0",
          "p**4/24 - p**3/12 - p**2/24 + p/12",
          "p**4/24 + p**3/4 + 11*p**2/24 + p/4",
          "p**4/24 - p**3/4 + 11*p**2/24 - p/4",
          "p**4/24 + p**3/12 - p**2/24 - p/12"
        ],
        [
          "0",
          "0",
          "0",
          "p**4/24 + p**3/12 - p**2/24 - p/12",
          "p**4/24 - p**3/4 + 11*p**2/24 - p/4",
          "p**4/24 + p**3/4 + 11*p**2/24 + p/4",
          "p**4/24 - p**3/12 - p**2/24 + p/12"
        ],
        [
          "17*p**7/2520 + p**5/180 - p**3/360 - p/105",
          "17*p**7/1260 - p**5/18 - p**3/180 + p/21",
          "17*p**7/840 - p**5/4 + 79*p**3/120 - 3*p/7",
          "17*p**7/840 + p**5/12 - p**3/120 - 2*p/21",
          "17*p**7/360 - p**5/36 + p**4/2 - 67*p**3/360 - p/3",
          "17*p**7/360 - p**5/36 - 247*p**3/360 + 2*p/3",
          "17*p**7/840 + p**5/12 + p**4/2 + 19*p**3/120 + 5*p/21"
        ]
      ],
      "rank_identity": true,
      "boundary_and_second_iterate_checked": true,
      "duality_orbits": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3,
          6
        ],
        [
          4,
          5
        ]
      ],
      "quotient": [
        [
          "97*p**7/126 + 7*p**5/72 + p**3/72 + 5*p/42",
          "97*p**7/63 - 35*p**5/36 + p**3/36 - 25*p/42",
          "97*p**7/42 - 35*p**5/8 - 79*p**3/24 + 75*p/14",
          "97*p**7/42 + 35*p**5/24 - 65*p**4/24 - 3*p**3/8 + 5*p**2/24 - 25*p/28",
          "97*p**7/18 - 35*p**5/72 - 65*p**4/24 + 157*p**3/72 - 55*p**2/24 - 25*p/12"
        ],
        [
          "59*p**7/630 - 11*p**5/180 + p**3/180 - 4*p/105",
          "59*p**7/315 + 11*p**5/18 + p**3/90 + 4*p/21",
          "59*p**7/210 + 11*p**5/4 - 79*p**3/60 - 12*p/7",
          "59*p**7/210 - 11*p**5/12 + p**4/4 - 3*p**3/20 + p**2/4 + 2*p/7",
          "59*p**7/90 + 11*p**5/36 + p**4/4 + 157*p**3/180 - 11*p**2/4 + 2*p/3"
        ],
        [
          "p**7/1260 - p**5/360 - p**3/360 + p/210",
          "p**7/630 + p**5/36 - p**3/180 - p/42",
          "p**7/420 + p**5/8 + 79*p**3/120 + 3*p/14",
          "p**7/420 - p**5/24 + p**4/24 + 3*p**3/40 - p**2/24 - p/28",
          "p**7/180 + p**5/72 + p**4/24 - 157*p**3/360 + 11*p**2/24 - p/12"
        ],
        [
          "17*p**7/1260 + p**5/90 - p**3/180 - 2*p/105",
          "17*p**7/630 - p**5/9 - p**3/90 + 2*p/21",
          "17*p**7/420 - p**5/2 + 79*p**3/60 - 6*p/7",
          "17*p**7/420 + p**5/6 + p**4/2 + 3*p**3/20 + p/7",
          "17*p**7/180 - p**5/18 + p**4/2 - 157*p**3/180 + p/3"
        ],
        [
          "0",
          "0",
          "0",
          "p**4/12 - p**2/12",
          "p**4/12 + 11*p**2/12"
        ]
      ],
      "normalized_vector": [
        "(1552*p**9 + 1552*p**8 + 3104*p**7 + 3677*p**6 + 3947*p**5 + 3103*p**4 + 2968*p**3 + 1551*p**2 + 843*p + 573)/(2016*p**9 + 2016*p**8 + 4032*p**7 + 4872*p**6 + 5208*p**5 + 4200*p**4 + 4032*p**3 + 2184*p**2 + 1176*p + 840)",
        "(1416*p**9 + 1416*p**8 + 2832*p**7 + 3473*p**6 + 3743*p**5 + 3137*p**4 + 2968*p**3 + 1721*p**2 + 911*p + 641)/(15120*p**9 + 15120*p**8 + 30240*p**7 + 36540*p**6 + 39060*p**5 + 31500*p**4 + 30240*p**3 + 16380*p**2 + 8820*p + 6300)",
        "(8*p**9 + 8*p**8 + 16*p**7 + 25*p**6 + 15*p**5 + 11*p**4 + 16*p**3 + 3*p**2 - p + 9)/(10080*p**9 + 10080*p**8 + 20160*p**7 + 24360*p**6 + 26040*p**5 + 21000*p**4 + 20160*p**3 + 10920*p**2 + 5880*p + 4200)",
        "(204*p**9 + 204*p**8 + 408*p**7 + 595*p**6 + 595*p**5 + 595*p**4 + 578*p**3 + 391*p**2 + 187*p + 187)/(15120*p**9 + 15120*p**8 + 30240*p**7 + 36540*p**6 + 39060*p**5 + 31500*p**4 + 30240*p**3 + 16380*p**2 + 8820*p + 6300)",
        "(17*p**6 + 17*p**5 + 17*p**4 + 34*p**3 + 17*p**2 + 17*p + 17)/(15120*p**9 + 15120*p**8 + 30240*p**7 + 36540*p**6 + 39060*p**5 + 31500*p**4 + 30240*p**3 + 16380*p**2 + 8820*p + 6300)"
      ],
      "signature": "(1552*p**9 + 1552*p**8 + 3104*p**7 + 3677*p**6 + 3947*p**5 + 3103*p**4 + 2968*p**3 + 1551*p**2 + 843*p + 573)/(2016*p**9 + 2016*p**8 + 4032*p**7 + 4872*p**6 + 5208*p**5 + 4200*p**4 + 4032*p**3 + 2184*p**2 + 1176*p + 840)",
      "specializations": {
        "3": "1226365/1595624",
        "5": "282295817/366827880",
        "7": "37319765045/48483767976"
      },
      "riemann_roch_identities": true,
      "seconds": 2.52
    },
    "6": {
      "n": 6,
      "p_min": 4,
      "dimension": 9,
      "states": [
        "C",
        "S{1}",
        "S{2}",
        "S{3}",
        "K{1,1}",
        "K{1,2}",
        "K{1,3}",
        "K{2,1}",
        "K{2,2}",
        "K{2,3}",
        "K{3,1}",
        "K{3,2}",
        "K{3,3}"
      ],
      "ranks": [
        1,
        2,
        3,
        4,
        4,
        16,
        14,
        9,
        6,
        9,
        14,
        16,
        4
      ],
      "A": [
        [
          "15067*p**9/22680 + 155*p**7/756 + 7*p**5/1080 + 31*p**3/1134 + 61*p/630",
          "15067*p**9/11340 - 155*p**7/189 - 7*p**5/108 - 32*p**3/567 - 122*p/315",
          "15067*p**9/7560 - 155*p**7/36 + 77*p**5/120 - 137*p**3/378 + 61*p/30",
          "15067*p**9/5670 - 310*p**7/27 + 1309*p**5/270 + 14552*p**3/567 - 976*p/45",
          "15067*p**9/5670 + 775*p**7/378 - 1843*p**5/540 - 445*p**3/2268 - 346*p/315",
          "30134*p**9/2835 + 775*p**7/378 - 874*p**5/135 - 13*p**4/6 + 6985*p**3/1134 - 65*p**2/6 - 338*p/63",
          "15067*p**9/1620 - 775*p**7/54 - 1219*p**5/270 + 13*p**4/6 - 8075*p**3/324 + 65*p**2/6 + 967*p/45",
          "15067*p**9/2520 - 155*p**7/252 - 1637*p**5/360 + 13*p**4/12 + 37*p**3/84 - 13*p**2/12 - 44*p/35",
          "15067*p**9/3780 + 155*p**7/42 - 967*p**5/180 - 13*p**4/6 - 799*p**3/378 + 13*p**2/6 - 4*p/21",
          "15067*p**9/2520 - 155*p**7/252 - 1637*p**5/360 + 13*p**4/12 + 37*p**3/84 - 13*p**2/12 - 44*p/35",
          "15067*p**9/1620 - 775*p**7/54 - 1219*p**5/270 + 13*p**4/6 - 8075*p**3/324 + 65*p**2/6 + 967*p/45",
          "30134*p**9/2835 + 775*p**7/378 - 874*p**5/135 - 13*p**4/6 + 6985*p**3/1134 - 65*p**2/6 - 338*p/63",
          "15067*p**9/5670 + 775*p**7/378 - 1843*p**5/540 - 445*p**3/2268 - 346*p/315"
        ],
        [
          "6803*p**9/45360 - 359*p**7/3780 - 37*p**5/2160 - 31*p**3/22680 - 23*p/630",
          "6803*p**9/22680 + 359*p**7/945 + 37*p**5/216 + 8*p**3/2835 + 46*p/315",
          "6803*p**9/15120 + 359*p**7/180 - 407*p**5/240 + 137*p**3/7560 - 23*p/30",
          "6803*p**9/11340 + 718*p**7/135 - 6919*p**5/540 - 3638*p**3/2835 + 368*p/45",
          "6803*p**9/11340 - 359*p**7/378 - 1097*p**5/1080 + 3163*p**3/4536 + 421*p/630",
          "6803*p**9/2835 - 359*p**7/378 - 43*p**5/135 + 61*p**4/12 - 5027*p**3/1134 - 55*p**2/12 + 479*p/126",
          "6803*p**9/3240 + 359*p**7/54 + 256*p**5/135 - 61*p**4/12 - 2311*p**3/648 + 55*p**2/12 - 296*p/45",
          "6803*p**9/5040 + 359*p**7/1260 + 1427*p**5/720 - 61*p**4/24 - 149*p**3/210 - 11*p**2/24 + 13*p/140",
          "6803*p**9/7560 - 359*p**7/210 - 1163*p**5/360 + 61*p**4/12 - 2399*p**3/1890 + 11*p**2/12 - 29*p/42",
          "6803*p**9/5040 + 359*p**7/1260 + 1427*p**5/720 - 61*p**4/24 - 149*p**3/210 - 11*p**2/24 + 13*p/140",
          "6803*p**9/3240 + 359*p**7/54 + 256*p**5/135 - 61*p**4/12 - 2311*p**3/648 + 55*p**2/12 - 296*p/45",
          "6803*p**9/2835 - 359*p**7/378 - 43*p**5/135 + 61*p**4/12 - 5027*p**3/1134 - 55*p**2/12 + 479*p/126",
          "6803*p**9/11340 - 359*p**7/378 - 1097*p**5/1080 + 3163*p**3/4536 + 421*p/630"
        ],
        [
          "25*p**9/4536 - 29*p**7/1890 + p**5/216 - 31*p**3/11340 + p/126",
          "25*p**9/2268 + 58*p**7/945 - 5*p**5/108 + 16*p**3/2835 - 2*p/63",
          "25*p**9/1512 + 29*p**7/90 + 11*p**5/24 + 137*p**3/3780 + p/6",
          "25*p**9/1134 + 116*p**7/135 + 187*p**5/54 - 7276*p**3/2835 - 16*p/9",
          "25*p**9/1134 - 29*p**7/189 + 13*p**5/54 + 82*p**3/567 - 16*p/63",
          "50*p**9/567 - 29*p**7/189 + p**5/54 - p**4/3 - 1549*p**3/1134 + 10*p**2/3 - 100*p/63",
          "25*p**9/324 + 29*p**7/27 - 59*p**5/108 + p**4/3 + 131*p**3/81 - 10*p**2/3 + 7*p/9",
          "25*p**9/504 + 29*p**7/630 - 41*p**5/72 + p**4/6 - 71*p**3/420 + p**2/3 + p/7",
          "25*p**9/756 - 29*p**7/105 + 29*p**5/36 - p**4/3 - 73*p**3/1890 - 2*p**2/3 + 10*p/21",
          "25*p**9/504 + 29*p**7/630 - 41*p**5/72 + p**4/6 - 71*p**3/420 + p**2/3 + p/7",
          "25*p**9/324 + 29*p**7/27 - 59*p**5/108 + p**4/3 + 131*p**3/81 - 10*p**2/3 + 7*p/9",
          "50*p**9/567 - 29*p**7/189 + p**5/54 - p**4/3 - 1549*p**3/1134 + 10*p**2/3 - 100*p/63",
          "25*p**9/1134 - 29*p**7/189 + 13*p**5/54 + 82*p**3/567 - 16*p/63"
        ],
        [
          "p**9/90720 - p**7/7560 + p**5/4320 + 31*p**3/45360 - p/1260",
          "p**9/45360 + p**7/1890 - p**5/432 - 4*p**3/2835 + p/315",
          "p**9/30240 + p**7/360 + 11*p**5/480 - 137*p**3/15120 - p/60",
          "p**9/22680 + p**7/135 + 187*p**5/1080 + 1819*p**3/2835 + 8*p/45",
          "p**9/22680 - p**7/756 + 13*p**5/1080 - 41*p**3/1134 + 8*p/315",
          "p**9/5670 - p**7/756 + p**5/1080 - p**4/12 + 1549*p**3/4536 - 5*p**2/12 + 10*p/63",
          "p**9/6480 + p**7/108 - 59*p**5/2160 + p**4/12 - 131*p**3/324 + 5*p**2/12 - 7*p/90",
          "p**9/10080 + p**7/2520 - 41*p**5/1440 + p**4/24 + 71*p**3/1680 - p**2/24 - p/70",
          "p**9/15120 - p**7/420 + 29*p**5/720 - p**4/12 + 73*p**3/7560 + p**2/12 - p/21",
          "p**9/10080 + p**7/2520 - 41*p**5/1440 + p**4/24 + 71*p**3/1680 - p**2/24 - p/70",
          "p**9/6480 + p**7/108 - 59*p**5/2160 + p**4/12 - 131*p**3/324 + 5*p**2/12 - 7*p/90",
          "p**9/5670 - p**7/756 + p**5/1080 - p**4/12 + 1549*p**3/4536 - 5*p**2/12 + 10*p/63",
          "p**9/22680 - p**7/756 + 13*p**5/1080 - 41*p**3/1134 + 8*p/315"
        ],
        [
          "31*p**9/22680 + 17*p**7/7560 + p**5/1080 - 31*p**3/22680 - p/315",
          "31*p**9/11340 - 17*p**7/1890 - p**5/108 + 8*p**3/2835 + 4*p/315",
          "31*p**9/7560 - 17*p**7/360 + 11*p**5/120 + 137*p**3/7560 - p/15",
          "31*p**9/5670 - 17*p**7/135 + 187*p**5/270 - 3638*p**3/2835 + 32*p/45",
          "31*p**9/5670 + 17*p**7/756 + 619*p**5/1080 + 895*p**3/4536 + 127*p/630",
          "62*p**9/2835 + 17*p**7/756 + p**5/270 + p**4/12 - 3817*p**3/2268 + 5*p**2/12 + 143*p/126",
          "31*p**9/1620 - 17*p**7/108 - 29*p**5/216 - p**4/12 + 1091*p**3/648 - 5*p**2/12 - 41*p/45",
          "31*p**9/2520 - 17*p**7/2520 + 37*p**5/90 - p**4/24 - 22*p**3/105 + p**2/24 - 29*p/140",
          "31*p**9/3780 + 17*p**7/420 + 29*p**5/180 + p**4/12 - 73*p**3/3780 - p**2/12 - 4*p/21",
          "31*p**9/2520 - 17*p**7/2520 - 5*p**5/36 - p**4/24 + 17*p**3/420 + p**2/24 + 13*p/140",
          "31*p**9/1620 - 17*p**7/108 + 449*p**5/1080 - p**4/12 - 43*p**3/648 - 5*p**2/12 + 13*p/45",
          "62*p**9/2835 + 17*p**7/756 + p**5/270 + p**4/12 + 719*p**3/2268 + 5*p**2/12 + 17*p/126",
          "31*p**9/5670 + 17*p**7/756 + 5*p**5/216 - 239*p**3/4536 + p/630"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/120 + p**4/12 + 7*p**3/24 + 5*p**2/12 + p/5",
          "0",
          "p**5/120 - p**4/24 + p**3/24 + p**2/24 - p/20",
          "p**5/120 + p**4/24 + p**3/24 - p**2/24 - p/20",
          "0",
          "p**5/120 - p**4/12 + 7*p**3/24 - 5*p**2/12 + p/5",
          "p**5/120 - p**3/24 + p/30",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/120 + p**4/12 + 7*p**3/24 + 5*p**2/12 + p/5",
          "0",
          "p**5/120 - p**4/24 + p**3/24 + p**2/24 - p/20",
          "p**5/120 + p**4/24 + p**3/24 - p**2/24 - p/20",
          "0",
          "p**5/120 - p**4/12 + 7*p**3/24 - 5*p**2/12 + p/5",
          "p**5/120 - p**3/24 + p/30"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "13*p**5/60 - p**3/12 - 2*p/15",
          "13*p**5/60 - 5*p**4/6 + 7*p**3/12 + 5*p**2/6 - 4*p/5",
          "0",
          "13*p**5/60 + 5*p**4/12 + p**3/12 + p**2/12 + p/5",
          "13*p**5/60 - 5*p**4/12 + p**3/12 - p**2/12 + p/5",
          "0",
          "13*p**5/60 + 5*p**4/6 + 7*p**3/12 - 5*p**2/6 - 4*p/5",
          "13*p**5/60 - p**3/12 - 2*p/15",
          "0"
        ],
        [
          "31*p**9/22680 + 17*p**7/7560 + p**5/1080 - 31*p**3/22680 - p/315",
          "31*p**9/11340 - 17*p**7/1890 - p**5/108 + 8*p**3/2835 + 4*p/315",
          "31*p**9/7560 - 17*p**7/360 + 11*p**5/120 + 137*p**3/7560 - p/15",
          "31*p**9/5670 - 17*p**7/135 + 187*p**5/270 - 3638*p**3/2835 + 32*p/45",
          "31*p**9/5670 + 17*p**7/756 + 2*p**5/135 - 25*p**3/2268 - 2*p/63",
          "62*p**9/2835 + 17*p**7/756 + 59*p**5/135 - 415*p**3/2268 - 94*p/315",
          "31*p**9/1620 - 17*p**7/108 - 77*p**5/540 + 451*p**3/324 - 10*p/9",
          "31*p**9/2520 - 17*p**7/2520 - 53*p**5/360 - p**3/840 + p/7",
          "31*p**9/3780 + 17*p**7/420 + 107*p**5/180 + 557*p**3/3780 + 22*p/105",
          "31*p**9/2520 - 17*p**7/2520 - 53*p**5/360 - p**3/840 + p/7",
          "31*p**9/1620 - 17*p**7/108 - 77*p**5/540 + 451*p**3/324 - 10*p/9",
          "62*p**9/2835 + 17*p**7/756 + 59*p**5/135 - 415*p**3/2268 - 94*p/315",
          "31*p**9/5670 + 17*p**7/756 + 2*p**5/135 - 25*p**3/2268 - 2*p/63"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "13*p**5/60 - p**3/12 - 2*p/15",
          "13*p**5/60 + 5*p**4/6 + 7*p**3/12 - 5*p**2/6 - 4*p/5",
          "0",
          "13*p**5/60 - 5*p**4/12 + p**3/12 - p**2/12 + p/5",
          "13*p**5/60 + 5*p**4/12 + p**3/12 + p**2/12 + p/5",
          "0",
          "13*p**5/60 - 5*p**4/6 + 7*p**3/12 + 5*p**2/6 - 4*p/5",
          "13*p**5/60 - p**3/12 - 2*p/15"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/120 - p**4/12 + 7*p**3/24 - 5*p**2/12 + p/5",
          "0",
          "p**5/120 + p**4/24 + p**3/24 - p**2/24 - p/20",
          "p**5/120 - p**4/24 + p**3/24 + p**2/24 - p/20",
          "0",
          "p**5/120 + p**4/12 + 7*p**3/24 + 5*p**2/12 + p/5",
          "p**5/120 - p**3/24 + p/30",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/120 - p**4/12 + 7*p**3/24 - 5*p**2/12 + p/5",
          "0",
          "p**5/120 + p**4/24 + p**3/24 - p**2/24 - p/20",
          "p**5/120 - p**4/24 + p**3/24 + p**2/24 - p/20",
          "0",
          "p**5/120 + p**4/12 + 7*p**3/24 + 5*p**2/12 + p/5",
          "p**5/120 - p**3/24 + p/30"
        ],
        [
          "31*p**9/22680 + 17*p**7/7560 + p**5/1080 - 31*p**3/22680 - p/315",
          "31*p**9/11340 - 17*p**7/1890 - p**5/108 + 8*p**3/2835 + 4*p/315",
          "31*p**9/7560 - 17*p**7/360 + 11*p**5/120 + 137*p**3/7560 - p/15",
          "31*p**9/5670 - 17*p**7/135 + 187*p**5/270 - 3638*p**3/2835 + 32*p/45",
          "31*p**9/5670 + 17*p**7/756 + 5*p**5/216 - 239*p**3/4536 + p/630",
          "62*p**9/2835 + 17*p**7/756 + p**5/270 + p**4/12 + 719*p**3/2268 + 5*p**2/12 + 17*p/126",
          "31*p**9/1620 - 17*p**7/108 + 449*p**5/1080 - p**4/12 - 43*p**3/648 - 5*p**2/12 + 13*p/45",
          "31*p**9/2520 - 17*p**7/2520 - 5*p**5/36 - p**4/24 + 17*p**3/420 + p**2/24 + 13*p/140",
          "31*p**9/3780 + 17*p**7/420 + 29*p**5/180 + p**4/12 - 73*p**3/3780 - p**2/12 - 4*p/21",
          "31*p**9/2520 - 17*p**7/2520 + 37*p**5/90 - p**4/24 - 22*p**3/105 + p**2/24 - 29*p/140",
          "31*p**9/1620 - 17*p**7/108 - 29*p**5/216 - p**4/12 + 1091*p**3/648 - 5*p**2/12 - 41*p/45",
          "62*p**9/2835 + 17*p**7/756 + p**5/270 + p**4/12 - 3817*p**3/2268 + 5*p**2/12 + 143*p/126",
          "31*p**9/5670 + 17*p**7/756 + 619*p**5/1080 + 895*p**3/4536 + 127*p/630"
        ]
      ],
      "rank_identity": true,
      "boundary_and_second_iterate_checked": true,
      "duality_orbits": [
        [
          0
        ],
        [
          1
        ],
        [
          2
        ],
        [
          3
        ],
        [
          4,
          12
        ],
        [
          5,
          11
        ],
        [
          6,
          10
        ],
        [
          7,
          9
        ],
        [
          8
        ]
      ],
      "quotient": [
        [
          "15067*p**9/22680 + 155*p**7/756 + 7*p**5/1080 + 31*p**3/1134 + 61*p/630",
          "15067*p**9/11340 - 155*p**7/189 - 7*p**5/108 - 32*p**3/567 - 122*p/315",
          "15067*p**9/7560 - 155*p**7/36 + 77*p**5/120 - 137*p**3/378 + 61*p/30",
          "15067*p**9/5670 - 310*p**7/27 + 1309*p**5/270 + 14552*p**3/567 - 976*p/45",
          "15067*p**9/5670 + 775*p**7/378 - 1843*p**5/540 - 445*p**3/2268 - 346*p/315",
          "30134*p**9/2835 + 775*p**7/378 - 874*p**5/135 - 13*p**4/6 + 6985*p**3/1134 - 65*p**2/6 - 338*p/63",
          "15067*p**9/1620 - 775*p**7/54 - 1219*p**5/270 + 13*p**4/6 - 8075*p**3/324 + 65*p**2/6 + 967*p/45",
          "15067*p**9/2520 - 155*p**7/252 - 1637*p**5/360 + 13*p**4/12 + 37*p**3/84 - 13*p**2/12 - 44*p/35",
          "15067*p**9/3780 + 155*p**7/42 - 967*p**5/180 - 13*p**4/6 - 799*p**3/378 + 13*p**2/6 - 4*p/21"
        ],
        [
          "6803*p**9/45360 - 359*p**7/3780 - 37*p**5/2160 - 31*p**3/22680 - 23*p/630",
          "6803*p**9/22680 + 359*p**7/945 + 37*p**5/216 + 8*p**3/2835 + 46*p/315",
          "6803*p**9/15120 + 359*p**7/180 - 407*p**5/240 + 137*p**3/7560 - 23*p/30",
          "6803*p**9/11340 + 718*p**7/135 - 6919*p**5/540 - 3638*p**3/2835 + 368*p/45",
          "6803*p**9/11340 - 359*p**7/378 - 1097*p**5/1080 + 3163*p**3/4536 + 421*p/630",
          "6803*p**9/2835 - 359*p**7/378 - 43*p**5/135 + 61*p**4/12 - 5027*p**3/1134 - 55*p**2/12 + 479*p/126",
          "6803*p**9/3240 + 359*p**7/54 + 256*p**5/135 - 61*p**4/12 - 2311*p**3/648 + 55*p**2/12 - 296*p/45",
          "6803*p**9/5040 + 359*p**7/1260 + 1427*p**5/720 - 61*p**4/24 - 149*p**3/210 - 11*p**2/24 + 13*p/140",
          "6803*p**9/7560 - 359*p**7/210 - 1163*p**5/360 + 61*p**4/12 - 2399*p**3/1890 + 11*p**2/12 - 29*p/42"
        ],
        [
          "25*p**9/4536 - 29*p**7/1890 + p**5/216 - 31*p**3/11340 + p/126",
          "25*p**9/2268 + 58*p**7/945 - 5*p**5/108 + 16*p**3/2835 - 2*p/63",
          "25*p**9/1512 + 29*p**7/90 + 11*p**5/24 + 137*p**3/3780 + p/6",
          "25*p**9/1134 + 116*p**7/135 + 187*p**5/54 - 7276*p**3/2835 - 16*p/9",
          "25*p**9/1134 - 29*p**7/189 + 13*p**5/54 + 82*p**3/567 - 16*p/63",
          "50*p**9/567 - 29*p**7/189 + p**5/54 - p**4/3 - 1549*p**3/1134 + 10*p**2/3 - 100*p/63",
          "25*p**9/324 + 29*p**7/27 - 59*p**5/108 + p**4/3 + 131*p**3/81 - 10*p**2/3 + 7*p/9",
          "25*p**9/504 + 29*p**7/630 - 41*p**5/72 + p**4/6 - 71*p**3/420 + p**2/3 + p/7",
          "25*p**9/756 - 29*p**7/105 + 29*p**5/36 - p**4/3 - 73*p**3/1890 - 2*p**2/3 + 10*p/21"
        ],
        [
          "p**9/90720 - p**7/7560 + p**5/4320 + 31*p**3/45360 - p/1260",
          "p**9/45360 + p**7/1890 - p**5/432 - 4*p**3/2835 + p/315",
          "p**9/30240 + p**7/360 + 11*p**5/480 - 137*p**3/15120 - p/60",
          "p**9/22680 + p**7/135 + 187*p**5/1080 + 1819*p**3/2835 + 8*p/45",
          "p**9/22680 - p**7/756 + 13*p**5/1080 - 41*p**3/1134 + 8*p/315",
          "p**9/5670 - p**7/756 + p**5/1080 - p**4/12 + 1549*p**3/4536 - 5*p**2/12 + 10*p/63",
          "p**9/6480 + p**7/108 - 59*p**5/2160 + p**4/12 - 131*p**3/324 + 5*p**2/12 - 7*p/90",
          "p**9/10080 + p**7/2520 - 41*p**5/1440 + p**4/24 + 71*p**3/1680 - p**2/24 - p/70",
          "p**9/15120 - p**7/420 + 29*p**5/720 - p**4/12 + 73*p**3/7560 + p**2/12 - p/21"
        ],
        [
          "31*p**9/11340 + 17*p**7/3780 + p**5/540 - 31*p**3/11340 - 2*p/315",
          "31*p**9/5670 - 17*p**7/945 - p**5/54 + 16*p**3/2835 + 8*p/315",
          "31*p**9/3780 - 17*p**7/180 + 11*p**5/60 + 137*p**3/3780 - 2*p/15",
          "31*p**9/2835 - 34*p**7/135 + 187*p**5/135 - 7276*p**3/2835 + 64*p/45",
          "31*p**9/2835 + 17*p**7/378 + 161*p**5/270 + 82*p**3/567 + 64*p/315",
          "124*p**9/2835 + 17*p**7/378 + p**5/135 + p**4/6 - 1549*p**3/1134 + 5*p**2/6 + 80*p/63",
          "31*p**9/810 - 17*p**7/54 + 38*p**5/135 - p**4/6 + 131*p**3/81 - 5*p**2/6 - 28*p/45",
          "31*p**9/1260 - 17*p**7/1260 + 49*p**5/180 - p**4/12 - 71*p**3/420 + p**2/12 - 4*p/35",
          "31*p**9/1890 + 17*p**7/210 + 29*p**5/90 + p**4/6 - 73*p**3/1890 - p**2/6 - 8*p/21"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/60 + p**4/12 + p**3/4 + 5*p**2/12 + 7*p/30",
          "p**5/120 - p**4/12 + 7*p**3/24 - 5*p**2/12 + p/5",
          "p**5/120 - p**4/24 + p**3/24 + p**2/24 - p/20",
          "p**5/60 + p**4/12 + p**3/12 - p**2/12 - p/10"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "p**5/120 - p**3/24 + p/30",
          "p**5/60 - p**4/12 + p**3/4 - 5*p**2/12 + 7*p/30",
          "p**5/120 + p**4/12 + 7*p**3/24 + 5*p**2/12 + p/5",
          "p**5/120 + p**4/24 + p**3/24 - p**2/24 - p/20",
          "p**5/60 - p**4/12 + p**3/12 + p**2/12 - p/10"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "13*p**5/60 - p**3/12 - 2*p/15",
          "13*p**5/30 - 5*p**4/6 + p**3/2 + 5*p**2/6 - 14*p/15",
          "13*p**5/60 + 5*p**4/6 + 7*p**3/12 - 5*p**2/6 - 4*p/5",
          "13*p**5/60 + 5*p**4/12 + p**3/12 + p**2/12 + p/5",
          "13*p**5/30 - 5*p**4/6 + p**3/6 - p**2/6 + 2*p/5"
        ],
        [
          "31*p**9/22680 + 17*p**7/7560 + p**5/1080 - 31*p**3/22680 - p/315",
          "31*p**9/11340 - 17*p**7/1890 - p**5/108 + 8*p**3/2835 + 4*p/315",
          "31*p**9/7560 - 17*p**7/360 + 11*p**5/120 + 137*p**3/7560 - p/15",
          "31*p**9/5670 - 17*p**7/135 + 187*p**5/270 - 3638*p**3/2835 + 32*p/45",
          "31*p**9/5670 + 17*p**7/756 + 2*p**5/135 - 25*p**3/2268 - 2*p/63",
          "62*p**9/2835 + 17*p**7/756 + 59*p**5/135 - 415*p**3/2268 - 94*p/315",
          "31*p**9/1620 - 17*p**7/108 - 77*p**5/540 + 451*p**3/324 - 10*p/9",
          "31*p**9/2520 - 17*p**7/2520 - 53*p**5/360 - p**3/840 + p/7",
          "31*p**9/3780 + 17*p**7/420 + 107*p**5/180 + 557*p**3/3780 + 22*p/105"
        ]
      ],
      "normalized_vector": [
        "(21696480*p**30 + 43392960*p**29 + 108482400*p**28 + 173571840*p**27 + 297903276*p**26 + 409481712*p**25 + 561043200*p**24 + 667306968*p**23 + 761408670*p**22 + 779041292*p**21 + 738355270*p**20 + 615200326*p**19 + 421151974*p**18 + 187168006*p**17 - 79081424*p**16 - 313172387*p**15 - 531128519*p**14 - 659348687*p**13 - 746891291*p**12 - 731863346*p**11 - 687982955*p**10 - 578750905*p**9 - 470178765*p**8 - 344233233*p**7 - 241372020*p**6 - 152948832*p**5 - 89401548*p**4 - 46964772*p**3 - 21552264*p**2 - 8786880*p - 2203200)/(32659200*p**30 + 65318400*p**29 + 163296000*p**28 + 261273600*p**27 + 449336160*p**26 + 618347520*p**25 + 849139200*p**24 + 1011890880*p**23 + 1158394608*p**22 + 1189230336*p**21 + 1133319600*p**20 + 950990544*p**19 + 661140144*p**18 + 307489392*p**17 - 96610752*p**16 - 455781816*p**15 - 792159480*p**14 - 994495320*p**13 - 1135323000*p**12 - 1119560400*p**11 - 1058755320*p**10 - 895746600*p**9 - 732329640*p**8 - 539289576*p**7 - 381017952*p**6 - 242954208*p**5 - 143500896*p**4 - 75823776*p**3 - 35380800*p**2 - 14442624*p - 3773952)",
        "(9796320*p**30 + 19592640*p**29 + 48981600*p**28 + 78370560*p**27 + 134626284*p**26 + 185621328*p**25 + 254823360*p**24 + 304605912*p**23 + 348547074*p**22 + 359346532*p**21 + 342738266*p**20 + 289731062*p**19 + 202478102*p**18 + 96974714*p**17 - 25366912*p**16 - 133770949*p**15 - 236367109*p**14 - 298725789*p**13 - 342542477*p**12 - 339370778*p**11 - 321406409*p**10 - 273279243*p**9 - 223342975*p**8 - 165650011*p**7 - 116496844*p**6 - 74952856*p**5 - 43720684*p**4 - 23529652*p**3 - 10631032*p**2 - 4446032*p - 1023792)/(65318400*p**30 + 130636800*p**29 + 326592000*p**28 + 522547200*p**27 + 898672320*p**26 + 1236695040*p**25 + 1698278400*p**24 + 2023781760*p**23 + 2316789216*p**22 + 2378460672*p**21 + 2266639200*p**20 + 1901981088*p**19 + 1322280288*p**18 + 614978784*p**17 - 193221504*p**16 - 911563632*p**15 - 1584318960*p**14 - 1988990640*p**13 - 2270646000*p**12 - 2239120800*p**11 - 2117510640*p**10 - 1791493200*p**9 - 1464659280*p**8 - 1078579152*p**7 - 762035904*p**6 - 485908416*p**5 - 287001792*p**4 - 151647552*p**3 - 70761600*p**2 - 28885248*p - 7547904)",
        "(180000*p**30 + 360000*p**29 + 900000*p**28 + 1440000*p**27 + 2491380*p**26 + 3422880*p**25 + 4709760*p**24 + 5562120*p**23 + 6395982*p**22 + 6477520*p**21 + 6185366*p**20 + 5060186*p**19 + 3507326*p**18 + 1485198*p**17 - 662336*p**16 - 2641295*p**15 - 4395119*p**14 - 5437415*p**13 - 6150755*p**12 - 5972678*p**11 - 5665019*p**10 - 4709769*p**9 - 3901069*p**8 - 2802829*p**7 - 2053756*p**6 - 1279844*p**5 - 808260*p**4 - 408972*p**3 - 220296*p**2 - 91008*p - 32208)/(32659200*p**30 + 65318400*p**29 + 163296000*p**28 + 261273600*p**27 + 449336160*p**26 + 618347520*p**25 + 849139200*p**24 + 1011890880*p**23 + 1158394608*p**22 + 1189230336*p**21 + 1133319600*p**20 + 950990544*p**19 + 661140144*p**18 + 307489392*p**17 - 96610752*p**16 - 455781816*p**15 - 792159480*p**14 - 994495320*p**13 - 1135323000*p**12 - 1119560400*p**11 - 1058755320*p**10 - 895746600*p**9 - 732329640*p**8 - 539289576*p**7 - 381017952*p**6 - 242954208*p**5 - 143500896*p**4 - 75823776*p**3 - 35380800*p**2 - 14442624*p - 3773952)",
        "(1440*p**30 + 2880*p**29 + 7200*p**28 + 11520*p**27 + 22788*p**26 + 18336*p**25 + 37440*p**24 + 38664*p**23 + 62310*p**22 + 66720*p**21 + 83574*p**20 + 85926*p**19 + 82074*p**18 + 76310*p**17 + 47440*p**16 + 21109*p**15 - 23375*p**14 - 54079*p**13 - 77607*p**12 - 101898*p**11 - 103371*p**10 - 101433*p**9 - 83109*p**8 - 61437*p**7 - 42972*p**6 - 18020*p**5 - 15652*p**4 + 2708*p**3 - 2056*p**2 + 6208*p - 2448)/(130636800*p**30 + 261273600*p**29 + 653184000*p**28 + 1045094400*p**27 + 1797344640*p**26 + 2473390080*p**25 + 3396556800*p**24 + 4047563520*p**23 + 4633578432*p**22 + 4756921344*p**21 + 4533278400*p**20 + 3803962176*p**19 + 2644560576*p**18 + 1229957568*p**17 - 386443008*p**16 - 1823127264*p**15 - 3168637920*p**14 - 3977981280*p**13 - 4541292000*p**12 - 4478241600*p**11 - 4235021280*p**10 - 3582986400*p**9 - 2929318560*p**8 - 2157158304*p**7 - 1524071808*p**6 - 971816832*p**5 - 574003584*p**4 - 303295104*p**3 - 141523200*p**2 - 57770496*p - 15095808)",
        "(44640*p**30 + 89280*p**29 + 223200*p**28 + 357120*p**27 + 639468*p**26 + 899496*p**25 + 1287120*p**24 + 1585464*p**23 + 1924356*p**22 + 2083727*p**21 + 2163490*p**20 + 1999531*p**19 + 1683610*p**18 + 1166158*p**17 + 539896*p**16 - 136307*p**15 - 815114*p**14 - 1351414*p**13 - 1795644*p**12 - 1978017*p**11 - 2054742*p**10 - 1886474*p**9 - 1677844*p**8 - 1327141*p**7 - 1028890*p**6 - 701437*p**5 - 466054*p**4 - 256618*p**3 - 143344*p**2 - 59024*p - 24180)/(16329600*p**30 + 32659200*p**29 + 81648000*p**28 + 130636800*p**27 + 224668080*p**26 + 309173760*p**25 + 424569600*p**24 + 505945440*p**23 + 579197304*p**22 + 594615168*p**21 + 566659800*p**20 + 475495272*p**19 + 330570072*p**18 + 153744696*p**17 - 48305376*p**16 - 227890908*p**15 - 396079740*p**14 - 497247660*p**13 - 567661500*p**12 - 559780200*p**11 - 529377660*p**10 - 447873300*p**9 - 366164820*p**8 - 269644788*p**7 - 190508976*p**6 - 121477104*p**5 - 71750448*p**4 - 37911888*p**3 - 17690400*p**2 - 7221312*p - 1886976)",
        "(372*p**26 + 1674*p**25 + 3720*p**24 + 6696*p**23 + 10602*p**22 + 14942*p**21 + 20212*p**20 + 23095*p**19 + 26071*p**18 + 24304*p**17 + 22072*p**16 + 15469*p**15 + 8122*p**14 - 1426*p**13 - 10881*p**12 - 17484*p**11 - 23343*p**10 - 24800*p**9 - 25606*p**8 - 22165*p**7 - 18724*p**6 - 13516*p**5 - 9331*p**4 - 5611*p**3 - 3100*p**2 - 1178*p - 186)/(8164800*p**30 + 16329600*p**29 + 40824000*p**28 + 65318400*p**27 + 112334040*p**26 + 154586880*p**25 + 212284800*p**24 + 252972720*p**23 + 289598652*p**22 + 297307584*p**21 + 283329900*p**20 + 237747636*p**19 + 165285036*p**18 + 76872348*p**17 - 24152688*p**16 - 113945454*p**15 - 198039870*p**14 - 248623830*p**13 - 283830750*p**12 - 279890100*p**11 - 264688830*p**10 - 223936650*p**9 - 183082410*p**8 - 134822394*p**7 - 95254488*p**6 - 60738552*p**5 - 35875224*p**4 - 18955944*p**3 - 8845200*p**2 - 3610656*p - 943488)",
        "(744*p**26 - 372*p**25 - 1488*p**23 - 1116*p**22 - 2697*p**21 - 2418*p**20 - 3069*p**19 - 3534*p**18 - 2294*p**17 - 1984*p**16 - 403*p**15 - 310*p**14 + 930*p**13 + 2356*p**12 + 1891*p**11 + 2914*p**10 + 1798*p**9 + 1984*p**8 + 1519*p**7 + 1054*p**6 + 1395*p**5 - 310*p**4 + 806*p**3 - 496*p**2 + 496*p - 372)/(16329600*p**30 + 32659200*p**29 + 81648000*p**28 + 130636800*p**27 + 224668080*p**26 + 309173760*p**25 + 424569600*p**24 + 505945440*p**23 + 579197304*p**22 + 594615168*p**21 + 566659800*p**20 + 475495272*p**19 + 330570072*p**18 + 153744696*p**17 - 48305376*p**16 - 227890908*p**15 - 396079740*p**14 - 497247660*p**13 - 567661500*p**12 - 559780200*p**11 - 529377660*p**10 - 447873300*p**9 - 366164820*p**8 - 269644788*p**7 - 190508976*p**6 - 121477104*p**5 - 71750448*p**4 - 37911888*p**3 - 17690400*p**2 - 7221312*p - 1886976)",
        "(9672*p**26 + 10044*p**25 + 29760*p**24 + 29016*p**23 + 63612*p**22 + 61783*p**21 + 94922*p**20 + 81902*p**19 + 101711*p**18 + 79670*p**17 + 76322*p**16 + 41819*p**15 + 16337*p**14 - 14198*p**13 - 44361*p**12 - 58683*p**11 - 87048*p**10 - 78430*p**9 - 94271*p**8 - 64046*p**7 - 72974*p**6 - 41261*p**5 - 43586*p**4 - 16430*p**3 - 17360*p**2 - 4960*p - 4836)/(8164800*p**30 + 16329600*p**29 + 40824000*p**28 + 65318400*p**27 + 112334040*p**26 + 154586880*p**25 + 212284800*p**24 + 252972720*p**23 + 289598652*p**22 + 297307584*p**21 + 283329900*p**20 + 237747636*p**19 + 165285036*p**18 + 76872348*p**17 - 24152688*p**16 - 113945454*p**15 - 198039870*p**14 - 248623830*p**13 - 283830750*p**12 - 279890100*p**11 - 264688830*p**10 - 223936650*p**9 - 183082410*p**8 - 134822394*p**7 - 95254488*p**6 - 60738552*p**5 - 35875224*p**4 - 18955944*p**3 - 8845200*p**2 - 3610656*p - 943488)",
        "(22320*p**30 + 44640*p**29 + 111600*p**28 + 178560*p**27 + 316758*p**26 + 441936*p**25 + 624960*p**24 + 761484*p**23 + 904704*p**22 + 964038*p**21 + 969618*p**20 + 871317*p**19 + 683829*p**18 + 427180*p**17 + 112778*p**16 - 194122*p**15 - 502789*p**14 - 722238*p**13 - 897233*p**12 - 941966*p**11 - 940292*p**10 - 836132*p**9 - 718487*p**8 - 553133*p**7 - 409820*p**6 - 272676*p**5 - 169570*p**4 - 93682*p**3 - 45880*p**2 - 19220*p - 4836)/(16329600*p**30 + 32659200*p**29 + 81648000*p**28 + 130636800*p**27 + 224668080*p**26 + 309173760*p**25 + 424569600*p**24 + 505945440*p**23 + 579197304*p**22 + 594615168*p**21 + 566659800*p**20 + 475495272*p**19 + 330570072*p**18 + 153744696*p**17 - 48305376*p**16 - 227890908*p**15 - 396079740*p**14 - 497247660*p**13 - 567661500*p**12 - 559780200*p**11 - 529377660*p**10 - 447873300*p**9 - 366164820*p**8 - 269644788*p**7 - 190508976*p**6 - 121477104*p**5 - 71750448*p**4 - 37911888*p**3 - 17690400*p**2 - 7221312*p - 1886976)"
      ],
      "signature": "(21696480*p**30 + 43392960*p**29 + 108482400*p**28 + 173571840*p**27 + 297903276*p**26 + 409481712*p**25 + 561043200*p**24 + 667306968*p**23 + 761408670*p**22 + 779041292*p**21 + 738355270*p**20 + 615200326*p**19 + 421151974*p**18 + 187168006*p**17 - 79081424*p**16 - 313172387*p**15 - 531128519*p**14 - 659348687*p**13 - 746891291*p**12 - 731863346*p**11 - 687982955*p**10 - 578750905*p**9 - 470178765*p**8 - 344233233*p**7 - 241372020*p**6 - 152948832*p**5 - 89401548*p**4 - 46964772*p**3 - 21552264*p**2 - 8786880*p - 2203200)/(32659200*p**30 + 65318400*p**29 + 163296000*p**28 + 261273600*p**27 + 449336160*p**26 + 618347520*p**25 + 849139200*p**24 + 1011890880*p**23 + 1158394608*p**22 + 1189230336*p**21 + 1133319600*p**20 + 950990544*p**19 + 661140144*p**18 + 307489392*p**17 - 96610752*p**16 - 455781816*p**15 - 792159480*p**14 - 994495320*p**13 - 1135323000*p**12 - 1119560400*p**11 - 1058755320*p**10 - 895746600*p**9 - 732329640*p**8 - 539289576*p**7 - 381017952*p**6 - 242954208*p**5 - 143500896*p**4 - 75823776*p**3 - 35380800*p**2 - 14442624*p - 3773952)",
      "specializations": {
        "5": "3937554346260976937046575/5927377331058262723203912",
        "7": "23117559275725862767360927963693/34798727713413810650133592846296"
      },
      "riemann_roch_identities": true,
      "seconds": 12.44
    }
  },
  "atoms": [
    {
      "n": 4,
      "dimension": 5,
      "first_free_polynomial": "13*p**5/15 + 2*p/15",
      "characteristic_limit": "13/15",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 5,
      "dimension": 7,
      "first_free_polynomial": "97*p**7/126 + 7*p**5/72 + p**3/72 + 5*p/42",
      "characteristic_limit": "97/126",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 6,
      "dimension": 9,
      "first_free_polynomial": "15067*p**9/22680 + 155*p**7/756 + 7*p**5/1080 + 31*p**3/1134 + 61*p/630",
      "characteristic_limit": "15067/22680",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 7,
      "dimension": 11,
      "first_free_polynomial": "2983*p**11/5280 + 2357*p**9/8640 + 13*p**7/240 - p**5/576 + 67*p**3/2160 + 13*p/165",
      "characteristic_limit": "2983/5280",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 8,
      "dimension": 13,
      "first_free_polynomial": "11677453*p**13/24324300 + 563729*p**11/1871100 + 1559*p**9/14175 + 493*p**7/42525 + 221*p**5/170100 + 19093*p**3/623700 + 587*p/9009",
      "characteristic_limit": "11677453/24324300",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 9,
      "dimension": 15,
      "first_free_polynomial": "44751632767*p**15/108972864000 + 75812533*p**13/249080832 + 365809853*p**11/2395008000 + 537871*p**9/12192768 - 65473*p**7/217728000 + 11455*p**5/2395008 + 43538839*p**3/1513512000 + 659*p/12012",
      "characteristic_limit": "44751632767/108972864000",
      "direct_fusion_and_convolution_checks": true
    },
    {
      "n": 10,
      "dimension": 17,
      "first_free_polynomial": "7885925505863*p**17/22230464256000 + 48060725389*p**15/163459296000 + 16706610667*p**13/93405312000 + 654140149*p**11/8382528000 + 150008249*p**9/9144576000 - 9991241*p**7/3592512000 + 590621501*p**5/81729648000 + 60240893*p**3/2270268000 + 20549*p/437580",
      "characteristic_limit": "7885925505863/22230464256000",
      "direct_fusion_and_convolution_checks": true
    }
  ]
}


==> anc/grassmannian_formulas.py <==
"""Direct polynomial Frobenius matrices for the cones over Gr(2,n).

No interpolation: character and cohomology formulas are specialized by
forgetting auxiliary weights.  Uses the companion symbolic_general.py
only for the common assembly formulas; polynomial atoms are given here.
"""
from functools import lru_cache
from math import comb
from pathlib import Path
import json
import sympy as s

from symbolic_general import GeneralEvaluator,affine,parameters,parity,rank,p,ZERO,ONE

@lru_cache(None)
def cosecant_polynomial(m):
    z,D=s.symbols('z D')
    op=s.Poly(s.prod((D+4*h*h)/s.Integer(2*h*(2*h+1)) for h in range(1,m)),D)
    out=0
    for j in range(m):
        a=(-1)**j*2**(2*j+2)*(2*j+1)*s.bernoulli(2*j+2)/s.factorial(2*j+2)
        out+=op.nth(j)*s.factorial(2*j)*a*(z**(2*j+2)-1)
    return s.Poly(out,z,domain=s.QQ)

@lru_cache(None)
def fusion(n,q):
    x=s.symbols('x'); poly=s.Poly((1-x)*s.chebyshevu(q,1-2*x),x)
    total=0
    for m in range(1,n):
        b=poly.nth(n-1-m)
        pm=cosecant_polynomial(m)
        total+=b*(pm.eval(2*p)-pm.eval(p))
    return s.Poly(s.cancel(s.Rational(2)**(2-n)*total/p),p,domain=s.QQ)

class GrassmannianEvaluator(GeneralEvaluator):
    def __init__(self,n):
        assert n>=4
        self.a,self.b,self.n,self.p_min=n,0,n,max(n-2,3)
        self.component=None
        self.fusion_queries=set(); self.trunc_queries=set()
        self.weight_queries=set(); self.column_queries=set()

    def F(self,q,delta):
        qa,qb=affine(q)
        assert qa in (0,1)
        q0=int(qb if qa==0 else -qb-2)
        return fusion(self.n,q0)

    def W(self,weight,delta):
        self.weight_queries.add(affine(weight))
        return self.trunc(2*self.n,self.n*(p-1)+weight)

    def E(self,j,q,e,delta):
        return self.trunc(self.n,(q+e)*p-j-2*e)

    def entry(self,source,target):
        return self.column(source,s.Rational(parity(source),2),target,s.Rational(parity(target),2))


def derive(n):
    engine=GrassmannianEvaluator(n)
    labels=['C']+[f'S{{{j}}}' for j in range(1,n-2)]
    labels += [f'K{{{j},{k}}}' for j in range(1,n-2) for k in range(1,n-2)]
    columns=[]
    for source in labels:
        col=[engine.entry(source,target) for target in labels]
        weighted=sum((rank(t,n)*a for t,a in zip(labels,col)),ZERO)
        assert weighted==s.Poly(rank(source,n)*p**(2*n-3),p,domain=s.QQ),(n,source,weighted)
        assert all(a.is_zero or a.degree()<=2*n-3 for a in col)
        columns.append(col)
    A=[[columns[j][i].as_expr() for j in range(len(labels))] for i in range(len(labels))]
    for pp in list(s.primerange(max(n-2,3),max(n-2,3)+15)):
        matrix=s.Matrix(A).subs(p,pp)
        assert all(a>=0 and a.q==1 for a in matrix)
        assert all(a>0 for a in (matrix**2)[:,0]),(n,pp)
    return {'n':n,'p_min':max(n-2,3),'dimension':2*n-3,'states':labels,
            'ranks':[rank(t,n) for t in labels],'A':[[str(a) for a in row] for row in A],
            'rank_identity':True,'boundary_and_second_iterate_checked':True}


def limit(n):
    gamma=s.Rational(2)**n*(2**(2*n-2)-1)*(-1)**n*s.bernoulli(2*n-2)/s.factorial(2*n-2)
    raw=-s.Rational(2,s.factorial(2*n-3))*sum((-1)**k*comb(2*n,k)*(n-k)**(2*n-3) for k in range(n))
    return raw-(2**n-2)*gamma

def first_free(n):
    engine=GrassmannianEvaluator(n)
    return (engine.trunc(2*n,n*(p-1))-engine.trunc(2*n,n*(p-1)+2)
            -(2**n-2)*fusion(n,0))


def fusion_direct(n,pp,q):
    if q in (-1,pp-1): return 0
    level=pp-2
    values=[1]+[0]*level
    for unused in range(n):
        nxt=[0]*(level+1)
        for i,multiplicity in enumerate(values):
            for j in range(level+1):
                for k in range(abs(i-j),min(i+j,2*level-i-j)+1,2):
                    nxt[k]+=multiplicity
        values=nxt
    return values[q]


def verify_atoms(n):
    ff=first_free(n)
    assert ff.degree()==2*n-3 and ff.nth(2*n-3)==limit(n)
    for pp in list(s.primerange(max(n-2,3),max(n-2,3)+10)):
        for q in range(n-2):
            assert fusion(n,q).eval(pp)==fusion_direct(n,pp,q),(n,pp,q)
        # Independent bounded-polynomial convolution for the first free term.
        coeff=[1]
        for unused in range(2*n):
            nxt=[0]*(len(coeff)+pp-1)
            for i,value in enumerate(coeff):
                for j in range(pp):nxt[i+j]+=value
            coeff=nxt
        center=n*(pp-1)
        expected=coeff[center]-coeff[center+2]-(2**n-2)*fusion_direct(n,pp,0)
        assert ff.eval(pp)==expected,(n,pp)
    return {'n':n,'dimension':2*n-3,'first_free_polynomial':str(ff.as_expr()),
            'characteristic_limit':str(limit(n)),'direct_fusion_and_convolution_checks':True}


if __name__=='__main__':
    import argparse
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('n',type=int);parser.add_argument('--output',type=Path,required=True)
    parser.add_argument('--atoms-only',action='store_true',help='Calculate first free polynomial and characteristic limit only.')
    args=parser.parse_args()
    result=verify_atoms(args.n)
    if not args.atoms_only: result.update(derive(args.n))
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print('Derived and checked exact character formulas:',args.n,flush=True)


==> anc/large_n_limits.py <==
#!/usr/bin/env python3
"""Evaluate the characteristic-limit formula exactly for the large-n table.

Requires SymPy. Run from any directory; the JSON output is beside this script.
"""
from decimal import Decimal, localcontext
from math import comb, factorial
from pathlib import Path
import json

from sympy import Rational, bernoulli


def signature_limit(n):
    first = -2 * Rational(
        sum((-1)**k * comb(2*n, k) * (n-k)**(2*n-3) for k in range(n)),
        factorial(2*n-3),
    )
    correction = (
        Rational((2**n-2) * 2**n * (2**(2*n-2)-1) * (-1)**n,
                 factorial(2*n-2)) * bernoulli(2*n-2)
    )
    return first - correction


if __name__ == '__main__':
    rows = []
    for n in (10, 20, 50, 100):
        value = signature_limit(n)
        numerator, denominator = value.as_numer_denom()
        with localcontext() as ctx:
            ctx.prec = 40
            rounded = format(Decimal(int(numerator)) / Decimal(int(denominator)), '.8f')
        rows.append({'n': n, 'numerator': str(numerator),
                     'denominator': str(denominator), 'rounded_8_places': rounded})
        print(f'{n:3d}: {rounded}')
    output = Path(__file__).resolve().parent/'data'/'large_n_values.json'
    output.write_text(json.dumps(rows, indent=2) + '\n')
    print(f'Exact values saved to {output.name}')


==> anc/logs/01_saved_certificates.txt <==
C5: 3 polynomial equations and both determinant identities verified.
C6: 6 polynomial equations and both determinant identities verified.


==> anc/logs/02_reconstruct_reduced.txt <==
C5: 3 equations; all exact checks passed (2.4s)
u = Matrix([[5/6, 1/12, 0, 0, 0, 0, 0]])
H = Matrix([[-p*(p**3 - 14*p**2 - p - 10)/24, -p*(p - 1)*(p**2 - 9*p + 2)/24, -p*(p - 1)*(p + 1)*(p + 2)/24], [p**2*(p - 1)*(p + 1)/12, p**2*(p**2 + 11)/12, p**2*(p - 1)*(p + 1)/12], [p*(p - 3)*(p - 1)*(13*p + 10)/24, p*(p - 1)*(13*p**2 - 17*p - 6)/24, p*(p + 1)*(13*p**2 - 7*p + 6)/24]])
b = Matrix([[-p*(p - 1)*(p + 1)*(2*p**4 + 2*p**2 - 5)/2520, 0, p*(p - 1)*(p + 1)*(12*p**4 + 12*p**2 + 5)/840]])
c = Matrix([[-10, -5, -5]])
det = p**6*(p - 1)**3*(p + 1)*(p**2 + p + 1)*(12*p**9 + 12*p**8 + 24*p**7 + 29*p**6 + 31*p**5 + 25*p**4 + 24*p**3 + 13*p**2 + 7*p + 5)/12
C6: 6 equations; all exact checks passed (11.9s)
u = Matrix([[101/144, 5/36, 1/144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]])
H = Matrix([[p*(p**4 + 75*p**2 + 44)/120, p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120, -p**2*(p - 1)*(p + 1)/12, p*(p - 2)*(p - 1)*(p**2 + 13*p - 8)/120, -p*(p - 2)*(p - 1)**2/12, p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120], [p*(p - 1)*(p + 1)*(13*p**2 + 8)/60, p*(p + 1)*(13*p**3 + 12*p**2 - 7*p + 12)/60, p*(p - 1)*(13*p**3 - 12*p**2 - 7*p - 12)/30, p*(p - 1)*(p + 1)*(p + 2)*(13*p + 24)/60, p*(p - 1)*(p + 1)*(13*p**2 - 25*p + 28)/30, p*(p - 1)*(p + 1)*(13*p**2 + 8)/60], [-4*p*(p - 1)*(p + 1)/3, 0, p*(13*p**4 + 5*p**2 + 12)/30, 4*p*(p - 1)*(p + 1)/3, p*(p - 1)*(p + 1)*(13*p**2 + 8)/30, 0], [p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120, p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/120, p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/60, p*(p + 1)*(p + 2)*(p + 3)*(p + 4)/120, p*(p - 2)*(p - 1)*(p**2 - 2*p + 7)/60, p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120], [p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120, p*(p - 3)*(p - 2)*(p - 1)*(p + 1)/120, p*(p - 1)*(p + 1)*(p + 2)*(p + 3)/60, p*(p - 4)*(p - 3)*(p - 2)*(p - 1)/120, p*(p + 1)*(p + 2)*(p**2 + 2*p + 7)/60, p*(p - 2)*(p - 1)*(p + 1)*(p + 2)/120], [p*(p - 1)*(p + 1)*(67*p**2 - 308)/120, p*(p - 1)*(p + 1)*(67*p**2 - 15*p + 42)/120, p**2*(p - 1)*(p + 1)/4, p*(p - 1)*(67*p**3 + 37*p**2 + 262*p + 112)/120, p*(3*p**3 - 20*p**2 + 15*p + 14)/12, p*(67*p**4 + 25*p**2 + 28)/120]])
b = Matrix([[p*(p - 1)*(p + 1)*(p**2 + 3)*(p**4 - 2*p**2 + 7)/90720, 0, p*(p - 1)*(p + 1)*(31*p**6 + 31*p**4 + 31*p**2 + 21)/22680, 0, 0, p*(p - 1)*(p + 1)*(247*p**6 + 247*p**4 + 247*p**2 + 147)/90720]])
c = Matrix([[-20, 0, -15, 14, -14, -6]])
det = p**14*(p - 1)**5*(p + 1)**3*(p**2 + 1)*(21600*p**30 + 43200*p**29 + 108000*p**28 + 172800*p**27 + 297180*p**26 + 408960*p**25 + 561600*p**24 + 669240*p**23 + 766134*p**22 + 786528*p**21 + 749550*p**20 + 628962*p**19 + 437262*p**18 + 203366*p**17 - 63896*p**16 - 301443*p**15 - 523915*p**14 - 657735*p**13 - 750875*p**12 - 740450*p**11 - 700235*p**10 - 592425*p**9 - 484345*p**8 - 356673*p**7 - 251996*p**6 - 160684*p**5 - 94908*p**4 - 50148*p**3 - 23400*p**2 - 9552*p - 2496)/21600


==> anc/logs/03_reconstructed_certificates.txt <==
C5: 3 polynomial equations and both determinant identities verified.
C6: 6 polynomial equations and both determinant identities verified.


==> anc/logs/04_full_signatures.txt <==
C4: symbolic matrix, normalized kernel, signature, RR rows and specializations passed
C5: symbolic matrix, normalized kernel, signature, RR rows and specializations passed
C6: symbolic matrix, normalized kernel, signature, RR rows and specializations passed
C4: direct fusion/convolution counts and limit coefficient passed
C5: direct fusion/convolution counts and limit coefficient passed
C6: direct fusion/convolution counts and limit coefficient passed
C7: direct fusion/convolution counts and limit coefficient passed
C8: direct fusion/convolution counts and limit coefficient passed
C9: direct fusion/convolution counts and limit coefficient passed
C10: direct fusion/convolution counts and limit coefficient passed
All checks passed. Results: verification_results.json


==> anc/logs/05_geometry.txt <==
C4: RR; exact boundary transfer; characteristic polynomials passed (0.61s)
C5: RR; exact boundary transfer; characteristic polynomials passed (1.52s)
C6: RR; exact boundary transfer; characteristic polynomials passed (4.48s)
C7: RR; exact boundary transfer; characteristic polynomials passed (11.18s)
C8: RR passed (13.1s)


==> anc/logs/06_large_n.txt <==
 10: 0.35473508
 20: 0.12866237
 50: 0.03291929
100: 0.01168254
Exact values saved to large_n_values.json


==> anc/logs/run_summary.json <==
{
  "python": "3.12.14",
  "sympy": "1.14.0",
  "arithmetic": "exact integers, rational numbers, and rational functions",
  "checks": [
    {
      "check": "01_saved_certificates",
      "exit_code": 0,
      "seconds": 2.82
    },
    {
      "check": "02_reconstruct_reduced",
      "exit_code": 0,
      "seconds": 14.77
    },
    {
      "check": "03_reconstructed_certificates",
      "exit_code": 0,
      "seconds": 2.52
    },
    {
      "check": "04_full_signatures",
      "exit_code": 0,
      "seconds": 17.71
    },
    {
      "check": "05_geometry",
      "exit_code": 0,
      "seconds": 31.49
    },
    {
      "check": "06_large_n",
      "exit_code": 0,
      "seconds": 0.39
    }
  ]
}


==> anc/reduced_signatures.py <==
"""Exact C5/C6 signatures from boundary counts and q covariant columns.

Python 3 + SymPy. Run: python reduced_signatures.py
No full Frobenius matrix, negative residual block, or interpolation is used.
"""
from functools import lru_cache
from pathlib import Path
from math import comb
import json
import time
import sympy as s
import boundary_charpoly as bc

p = bc.p
ROOT = Path(__file__).resolve().parent


@lru_cache(None)
def bounded(r, A, B):
    """The fixed polynomial C_{r,p}(A*p+B), manuscript equation gr:C."""
    return s.expand(sum(
        (-1)**h * comb(r, h)
        * s.prod((A-h)*p+B+r-1-i for i in range(r-1)) / s.factorial(r-1)
        for h in range(r+1) if A-h > 0 or (A == h and B >= 0)))


def weight(n, w):
    index = s.Poly(n*(p-1)+w, p)
    return bounded(2*n, int(index.nth(1)), int(index.nth(0)))


@lru_cache(None)
def cosecant(m):
    z, v = s.symbols('z v')
    coeffs = s.Poly(s.prod(v+4*h*h for h in range(1, m))
                    / s.factorial(2*m-1), v)
    return s.Poly(sum(coeffs.nth(j)*(-1)**j*2**(2*j+2)
                      * s.bernoulli(2*j+2)/(2*j+2)*(z**(2*j+2)-1)
                      for j in range(m)), z)


@lru_cache(None)
def fusion(n, j):
    x = s.Symbol('x')
    coeffs = s.Poly((1-x)*s.chebyshevu(j, 1-2*x), x)
    return s.cancel(s.Rational(2)**(2-n)/p * sum(
        coeffs.nth(n-1-m)*(cosecant(m).eval(2*p)-cosecant(m).eval(p))
        for m in range(1, n)))


def covariant_column(n, j):
    """Equations gr:SC, gr:SS, gr:SK, in the full formal basis."""
    def weyl(lam):
        return weight(n, lam-j)-weight(n, lam+j+2)
    h = fusion(n, j)
    cov = [weyl(0)-(2**n-2)*h]
    for ell in range(1, n-2):
        cov.append(sum(weyl((ell+2+2*r)*p-2)-weyl((ell+2+2*r)*p)
                       for r in range((n-ell-3)//2+1)))
    return s.Matrix(cov + [h if r == ell else 0
                           for r in range(1, n-2) for ell in range(1, n-2)]
                    ).applyfunc(s.factor)


def rr_covariants(n):
    x = s.Symbol('x')
    q = n//2
    td = s.series((x/(2*s.sinh(x/2)))**(2*n)*(s.sinh(x)/x)**2,
                  x, 0, 2*q).removeO()
    return s.Matrix([[s.expand(td*sum(sum(s.Rational((j-2*a)**h, s.factorial(h))
                                                * x**h for h in range(2*q))
                                      for a in range(j+1))).coeff(x, 2*i)
                       for j in range(n-2)] for i in range(q)])


def expected_polynomials(n):
    if n == 5:
        N = [573,843,1551,2968,3103,3947,3677,3104,1552,1552]
        D = [5,7,13,24,25,31,29,24,12,12]
        return sum(c*p**i for i,c in enumerate(N)),sum(c*p**i for i,c in enumerate(D)),168
    N = [-2203200, -8786880, -21552264, -46964772, -89401548, -152948832, -241372020, -344233233, -470178765, -578750905, -687982955, -731863346, -746891291, -659348687, -531128519, -313172387, -79081424, 187168006, 421151974, 615200326, 738355270, 779041292, 761408670, 667306968, 561043200, 409481712, 297903276, 173571840, 108482400, 43392960, 21696480]
    D = [-2496, -9552, -23400, -50148, -94908, -160684, -251996, -356673, -484345, -592425, -700235, -740450, -750875, -657735, -523915, -301443, -63896, 203366, 437262, 628962, 749550, 786528, 766134, 669240, 561600, 408960, 297180, 172800, 108000, 43200, 21600]
    return sum(c*p**i for i,c in enumerate(N)),sum(c*p**i for i,c in enumerate(D)),1512


def construct(n):
    q, d = n//2, 2*n-3
    D, indices, _, P, _ = bc.basis_and_duality(n)
    images = s.Matrix.hstack(*[(bc.boundary_image(n,j,k)+D*bc.boundary_image(n,j,k))/2
                               for j,k in indices])
    H, pivots = bc.coordinate_matrix(P, images)
    assert all(x == 0 or s.degree(x,p) <= n-1 for x in H)
    Wc = rr_covariants(n)
    u_cov = Wc[:,:q].inv()*s.eye(q)[:,0]
    u = s.Matrix.vstack(u_cov, s.zeros(P.rows-q, 1))
    columns = s.Matrix.hstack(*[covariant_column(n,j) for j in range(q)])
    residual = (columns*u_cov-p**d*u).applyfunc(s.expand)
    b, _ = bc.coordinate_matrix(P,residual)
    c = P[0,:]
    # Assemble the RR rows from the resolution relations, for exact checks.
    W = s.Matrix.hstack(Wc, *[-Wc*bc.tail_relation(n,j,k)[:n-2,:]
                              for j in range(1,n-2) for k in range(1,n-2)])
    assert W*P == s.zeros(q,P.cols)
    assert W*u == s.eye(q)[:,0]
    assert (W*columns-s.diag(*[p**(d-2*i) for i in range(q)])*W[:,:q]
            ).applyfunc(s.expand) == s.zeros(q,q)
    M = p**d*s.eye(H.rows)-H
    ring = s.QQ.poly_ring(p)
    Md = M.to_DM().convert_to(ring)
    bd = b.to_DM().convert_to(ring)
    numerator, denominator = Md.solve_den(bd)
    denominator = ring.to_sympy(denominator)
    z = (numerator.to_Matrix()/denominator).applyfunc(s.cancel)
    delta = s.lcm([s.denom(x) for x in z])
    N = (delta*z).applyfunc(s.cancel)
    assert all(s.denom(x) == 1 for x in N)
    assert (M*N-delta*b).applyfunc(s.expand) == s.zeros(H.rows,1)
    value = s.factor(u[0]+(c*z)[0])
    stated_N, stated_D, kappa = expected_polynomials(n)
    assert s.cancel(value-stated_N/(kappa*stated_D)) == 0
    determinant = s.factor(ring.to_sympy(Md.det()))
    factor = (p**6*(p-1)**3*(p+1)*(p*p+p+1)/12 if n == 5 else
              p**14*(p-1)**5*(p+1)**3*(p*p+1)/21600)
    adj_b = (determinant*z).applyfunc(s.cancel)
    assert all(s.denom(x).free_symbols == set() for x in adj_b)
    assert s.expand(determinant-factor*stated_D) == 0
    assert s.expand(kappa*(u[0]*determinant+(c*adj_b)[0])-factor*stated_N) == 0
    if n == 6:
        x = s.Symbol('x')
        expansion = s.series(value.subs(p,1/x),x,0,5)
        assert s.expand(expansion.removeO()) == s.Rational(15067,22680)-s.Rational(899,48600)*x**4
    result = dict(n=n,dimension=d,indices=indices,positive_basis=P,pivot_rows=pivots,
                  u=u,H=H,b=b,c=c,solution=z,certificate_denominator=s.factor(delta),
                  certificate_numerator=N,signature=value,
                  determinant=determinant,determinant_prefactor=factor,
                  adjugate_times_b=adj_b,stated_N=stated_N,stated_D=stated_D,kappa=kappa,
                  covariant_columns=columns,
                  verification='All coordinate, RR, polynomial certificate, and signature identities passed.')
    return result


def encode(data):
    return {key: [[str(v) for v in row] for row in value.tolist()]
            if isinstance(value,s.MatrixBase) else str(value)
            if isinstance(value,s.Basic) else value for key,value in data.items()}


if __name__ == '__main__':
    (ROOT/'data').mkdir(exist_ok=True)
    for n in (5,6):
        start=time.time()
        r=construct(n)
        (ROOT/'data'/f'C{n}_reduced.json').write_text(json.dumps(encode(r),indent=2)+'\n')
        print(f'C{n}: {r["H"].rows} equations; all exact checks passed ({time.time()-start:.1f}s)',flush=True)
        print('u =',r['u'].T,flush=True)
        print('H =',r['H'],flush=True)
        print('b =',r['b'].T,flush=True)
        print('c =',r['c'],flush=True)
        print('det =',r['determinant'],flush=True)


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/run_all.py <==
"""Run the documented exact checks and save separate readable logs.

Run from the submission directory: python anc/run_all.py
No network access, external matrices or other project files are used.
"""
import json
from pathlib import Path
import platform
import subprocess
import sys
import time
import sympy

HERE = Path(__file__).resolve().parent


if __name__ == '__main__':
    if not __debug__:
        raise SystemExit('Run without -O: mathematical checks use assert.')
    logs = HERE/'logs'
    logs.mkdir(exist_ok=True)
    jobs = [
        ('01_saved_certificates', ['verify_certificates.py']),
        ('02_reconstruct_reduced', ['reduced_signatures.py']),
        ('03_reconstructed_certificates', ['verify_certificates.py']),
        ('04_full_signatures', ['verify_signatures.py','--manuscript',str(HERE.parent/'main.tex')]),
        ('05_geometry', ['verify_geometry.py']),
        ('06_large_n', ['large_n_limits.py']),
    ]
    report = {'python':platform.python_version(), 'sympy':sympy.__version__,
              'arithmetic':'exact integers, rational numbers, and rational functions',
              'checks':[]}
    for name, args in jobs:
        print(f'Running {name} ...', flush=True)
        start = time.monotonic()
        with (logs/f'{name}.txt').open('w') as output:
            process = subprocess.run([sys.executable,'-B',str(HERE/args[0]),*args[1:]],
                                     cwd=HERE,stdout=output,stderr=subprocess.STDOUT)
        entry = {'check':name,'exit_code':process.returncode,
                 'seconds':round(time.monotonic()-start,2)}
        report['checks'].append(entry)
        (logs/'run_summary.json').write_text(json.dumps(report,indent=2)+'\n')
        if process.returncode:
            print((logs/f'{name}.txt').read_text())
            raise SystemExit(f'FAILED: {name}; see logs/{name}.txt')
        print(f'PASS: {name} ({entry["seconds"]}s)', flush=True)
    print('All checks passed.',flush=True)


==> anc/symbolic_general.py <==
"""Shared exact polynomial assembly engine.

For this release use GrassmannianEvaluator in grassmannian_formulas.py.
It specializes this engine to the Pluecker rings C_n and suppresses the
auxiliary torus character. The characteristic range is prime p >= max(n-2,3).
The unused general routines are retained to avoid altering the tested engine;
this release does not make or verify claims about determinantal rings.
"""
from functools import lru_cache
from math import comb
from pathlib import Path
import json
import time
import sympy as s

p = s.Symbol('p')
ZERO = s.Poly(0,p,domain=s.QQ)
ONE = s.Poly(1,p,domain=s.QQ)

def affine(expr):
    z=s.Poly(expr,p,domain=s.QQ)
    assert z.degree() <= 1 or z.is_zero
    return z.nth(1),z.nth(0)

def parameters(label):
    return tuple(int(x) for x in label[label.index('{')+1:-1].split(','))

def parity(label):
    return 0 if label == 'C' else parameters(label)[0] % 2

def rank(label,n):
    if label == 'C':return 1
    if label.startswith('S'):return parameters(label)[0]+1
    j,h=parameters(label)
    ans=0
    for m in range(h+1,n):
        aa,bb=(j-m,m) if m<=j else (m-j-1,m+1)
        ans+=(-1)**(m-h-1)*(aa+1)*comb(n,bb)
    return ans

@lru_cache(None)
def binpol(A,B,order):
    value=ONE
    for j in range(order):value*=s.Poly(A*p+B-j,p,domain=s.QQ)
    return value/s.factorial(order)

class GeneralEvaluator:
    def __init__(self, a, b, component=None):
        assert a >= 3 and b >= 3
        self.a, self.b, self.n, self.p_min = a, b, a+b, a+b-2
        self.component = component
        self.fusion_queries = set()
        self.trunc_queries = set()
        self.weight_queries = set()
        self.column_queries = set()

    def canonical_dual(self, label, charge):
        if label.startswith('K'):
            j, k = parameters(label)
            return f'K{{{self.n-j-2},{self.n-k-2}}}', -charge+s.Rational(self.a-self.b, 2)
        return label, -charge+self.a-self.b

    @lru_cache(None)
    def F(self, q, delta):
        qa, qb = affine(q)
        beta, alpha = affine(delta)
        f = int(qa)
        q0 = int(qb if not f else -qb-2)
        assert qa in (0, 1) and 0 <= q0 <= self.n-3, (q, delta)
        assert alpha.q == 1 and beta.q == 1
        alpha, beta = int(alpha), int(beta)
        assert alpha % 2 == q0 % 2 and beta % 2 == f, (q, delta)
        self.fusion_queries.add((q0, f, alpha, beta))
        if self.component not in (None, 'F'):
            return ZERO
        ans = ZERO
        for k in range(-self.b, self.a+1):
            ck = (-1 if k % 2 else 1) * comb(self.n, self.b+k)
            for t, sign in ((q0, 1), (-q0, 1), (q0+2, -1), (-q0-2, -1)):
                xs = (alpha-2*self.b+t)//2
                ys = (alpha-2*self.b-t)//2
                # Negative slopes have negative indices in the stated range.
                assert xs < self.p_min and ys < self.p_min, (q, delta, xs, ys)
                for aa in range(beta-k+1):
                    bb = beta-k-aa
                    if aa == 0 and xs < 0 or bb == 0 and ys < 0:
                        continue
                    # At positive slopes, negative indices are roots of
                    # binom(index+self.n-1,self.n-1), so extension is exact.
                    assert aa == 0 or aa*self.p_min+xs >= -(self.n-1), (q, delta, aa, xs)
                    assert bb == 0 or bb*self.p_min+ys >= -(self.n-1), (q, delta, bb, ys)
                    ans += ck*sign*binpol(aa, xs+self.n-1, self.n-1)*binpol(bb, ys+self.n-1, self.n-1)
        return ans*s.Rational((-1)**f, 2)

    @lru_cache(None)
    def trunc(self, number, degree):
        aa, bb = affine(degree)
        assert aa.q == 1 and bb.q == 1, (number, degree)
        self.trunc_queries.add((number, aa, bb))
        ans = ZERO
        for h in range(number+1):
            slope = aa-h
            if slope < 0:
                assert slope*self.p_min+bb < 0, (number, degree, h)
                continue
            if slope == 0 and bb < 0:
                continue
            if slope > 0:
                assert slope*self.p_min+bb >= -(number-1), (number, degree, h)
            ans += (-1)**h*comb(number, h)*binpol(slope, bb+number-1, number-1)
        return ans

    @lru_cache(None)
    def W(self, weight, delta):
        aa, bb = affine(weight+delta)
        # The parity condition is on odd levels, not separately on slope
        # and offset; this matters for an odd number of vector factors.
        if (aa+bb) % 2:
            return ZERO
        self.weight_queries.add((*affine(weight), *affine(delta)))
        if self.component not in (None, 'W'):
            return ZERO
        return (self.trunc(self.n, self.b*(p-1)+(weight+delta)/2)
                *self.trunc(self.n, self.a*(p-1)+(weight-delta)/2))

    @lru_cache(None)
    def U(self, j, delta):
        weights = sorted({s.Integer(0), p-2}
                         | {h*p for h in range(1, self.n)}
                         | {h*p-2 for h in range(2, self.n)},
                         key=affine, reverse=True)
        coeff = {c:self.W(c-j, delta)-self.W(c+j+2, delta) for c in weights}
        out = {}
        for c in weights:
            out[c] = coeff[c]
            if c in (0, p-2):
                continue
            low = c-2 if affine(c)[1] == 0 else c-2*p+2
            coeff[low] -= out[c]
        return out

    @lru_cache(None)
    def B(self, j, k, row, delta):
        ans = ZERO
        for m in range(self.n+1):
            if m == j+1:
                continue
            shift = -m if m <= j else 1-m
            if not (-(self.n-1) <= shift < -k):
                continue
            h = j-m if m <= j else m-j-2
            q = h if row % 2 == 0 else p-2-h
            value = sum((comb(self.a, a)*comb(self.b, m-a)*self.F(q, delta-a+(m-a))
                         for a in range(self.a+1) if 0 <= m-a <= self.b), ZERO)
            ans += (-1)**(-k-1-shift)*value
        return ans

    @lru_cache(None)
    def E(self, j, q, e, delta):
        total = p*q-j+(p-2)*e
        aa, bb = affine(total+delta)
        if (aa+bb) % 2:
            return ZERO
        if self.component not in (None, 'E'):
            return ZERO
        return self.trunc(self.a, (total+delta)/2)*self.trunc(self.b, (total-delta)/2)

    @lru_cache(None)
    def cohom(self, j, k, ell, row, delta, ordinary):
        ans = self.B(j, k, ell, delta) if row == ell else ZERO
        for e in range(2):
            for q in range(self.n-e):
                cf = 0
                if q > k and row == ell and (ell-q-e) % 2 == 0:
                    cf += (-1)**(q-k)
                if ordinary and ell >= k and q <= k and row == q+ell-k and (ell-k-e) % 2 == 0:
                    cf += 1
                if (not ordinary or ell <= k) and q > k and row == q+ell-k-1 and (ell-k-1-e) % 2 == 0:
                    cf += 1
                if cf:
                    ans += cf*self.E(j, q, e, delta)
        return ans

    @lru_cache(None)
    def P(self, j, k, row, delta):
        if row < -self.n:
            return ZERO
        ans = ZERO
        for a in range(self.a+1):
            for b in range(self.b+1):
                r, dd = row+a+b, delta-p*(a-b)
                ans += ((-1)**(a+b)*comb(self.a, a)*comb(self.b, b)
                        *(self.cohom(j, k, 1, r, dd, False)-self.cohom(j, k, 0, r, dd, False)))
                m = a+b
                if m >= k+1:
                    ans += ((-1)**(m-k-1)*comb(self.a, a)*comb(self.b, b)
                            *(self.W(p*row-j+m, delta-a+b)-self.W(p*row-j+m-2, delta-a+b)))
        return ans

    @lru_cache(None)
    def Z(self, j, k, row, delta):
        ans = sum((self.P(j, k, row-2*h, delta) for h in range(self.n-1)), ZERO)
        for a in range(self.a+1):
            for b in range(self.b+1):
                ans += ((-1)**(a+b)*comb(self.a, a)*comb(self.b, b)
                        *self.cohom(j, k, 0, row+a+b, delta-p*(a-b), False))
        return ans

    @lru_cache(None)
    def column(self, source, source_charge, target, target_charge):
        source_charge, target_charge = s.Rational(source_charge), s.Rational(target_charge)
        self.column_queries.add((source, source_charge, target, target_charge))
        assert int(2*source_charge) % 2 == parity(source)
        assert int(2*target_charge) % 2 == parity(target)
        delta = 2*p*target_charge-2*source_charge
        if source.startswith('K'):
            j, k = parameters(source)
            if k > j:
                xx, cc = self.canonical_dual(source, source_charge)
                yy, dd = self.canonical_dual(target, target_charge)
                return self.column(xx, cc, yy, dd)
            if target.startswith('K'):
                r, h = parameters(target)
                return self.cohom(j, k, h, r, delta, True)
            ell = 0 if target == 'C' else parameters(target)[0]
            ans = self.Z(j, k, ell, delta)-self.Z(j, k, -ell-2, delta)
            for r in range(1, self.n-2):
                for h in range(1, self.n-2):
                    for m in range(h+1, self.n):
                        aa, bb = (r-m, m) if m <= r else (m-r-1, m+1)
                        if aa != ell:
                            continue
                        for a in range(self.a+1):
                            b = bb-a
                            if 0 <= b <= self.b:
                                ans -= ((-1)**(m-h-1)*comb(self.a, a)*comb(self.b, b)
                                        *self.cohom(j, k, h, r, delta-p*(a-b), True))
            return ans
        j = 0 if source == 'C' else parameters(source)[0]
        if target == 'C':
            u = self.U(j, delta)
            ans = u[0]+u[2*p-2]
            for a in range(self.a+1):
                for b in range(self.b+1):
                    i = a+b
                    if 1 <= i <= self.n-1:
                        ans -= (comb(self.a, a)*comb(self.b, b)
                                *self.F(j if i % 2 == 0 else p-2-j, delta-p*(a-b)))
            return ans
        if target.startswith('S'):
            return self.U(j, delta)[(parameters(target)[0]+2)*p-2]
        r, h = parameters(target)
        return self.F(j if h % 2 == 0 else p-2-j, delta) if r == h else ZERO

    def query_report(self):
        def bounds(rows):
            return [[str(min(col)), str(max(col))] for col in zip(*rows)] if rows else []
        offsets = [(alpha-2*self.b+t)//2 for q0,f,alpha,beta in self.fusion_queries
                   for t in (q0,-q0,q0+2,-q0-2)]
        return {'p_min':self.p_min,
                'fusion_query_count':len(self.fusion_queries),
                'fusion_bounds_q0_f_alpha_beta':bounds(self.fusion_queries),
                'fusion_binomial_index_offsets':[min(offsets),max(offsets)],
                'weight_query_count':len(self.weight_queries),
                'weight_bounds_slope_offset_delta_slope_offset':bounds(self.weight_queries),
                'truncated_query_count':len(self.trunc_queries),
                'truncated_bounds_by_number':{
                    str(n):bounds([(a, b) for nn, a, b in self.trunc_queries if nn == n])
                    for n in sorted({q[0] for q in self.trunc_queries})},
                'fusion_queries':sorted(self.fusion_queries),
                'truncated_queries':[[n,str(a),str(b)] for n,a,b in sorted(self.trunc_queries)],
                'all_affine_cutoff_assertions_passed':True}


def master_states(a,b):
    n=a+b
    cov=['C']+[f'S{{{j}}}' for j in range(1,n-2)]
    kk=[f'K{{{j},{k}}}' for j in range(1,n-2) for k in range(1,n-2)]
    return ([(label,h) for label in cov for h in range(-2*b,2*a+1) if h%2==parity(label)]
            +[(label,h) for label in kk for h in range(-b,a+1) if h%2==parity(label)])

def derive(a,b,states):
    fn=GeneralEvaluator(a,b)
    states=[tuple(state) for state in states]
    started=time.time();columns=[];n=a+b
    for j,(source,h0) in enumerate(states):
        col=[fn.column(source,s.Rational(h0,2),target,s.Rational(ht,2)) for target,ht in states]
        weighted=sum((rank(target,n)*entry for (target,ht),entry in zip(states,col)),ZERO)
        assert weighted == s.Poly(rank(source,n)*p**(2*n-4),p,domain=s.QQ), (source,h0)
        assert all(entry.is_zero or entry.degree()<=2*n-4 for entry in col)
        columns.append(col)
        print('Derived',j,(source,h0),'seconds',round(time.time()-started,2),flush=True)
    return {'a':a,'b':b,'n':n,'p_min':n-1,'dimension':2*n-4,
            'states':states,'ranks':[rank(label,n) for label,h in states],
            'A':[[str(columns[j][i].as_expr()) for j in range(len(states))] for i in range(len(states))],
            'query_report':fn.query_report(),'rank_identity':True}

if __name__ == '__main__':
    import argparse
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('a',type=int);parser.add_argument('b',type=int)
    parser.add_argument('--states',type=Path,help='JSON containing a smaller closed state list; otherwise use the full fixed master family.')
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    data=json.loads(args.states.read_text()) if args.states else None
    states=data['states'] if isinstance(data,dict) else data
    result=derive(args.a,args.b,states or master_states(args.a,args.b))
    out=args.output or Path(__file__).with_name(f'symbolic_matrix_{args.a}x{args.b}.json')
    out.write_text(json.dumps(result,indent=2));print('Saved',out)


==> anc/verify_certificates.py <==
"""Verify saved polynomial certificates without solving an eigenvector problem.

Run reduced_signatures.py to independently reconstruct every saved input.
This script checks the resulting small exact linear-algebra certificates.
"""
from pathlib import Path
import json
import sympy as s

p=s.Symbol('p')
ROOT=Path(__file__).resolve().parent

for n in (5,6):
    r=json.loads((ROOT/'data'/f'C{n}_reduced.json').read_text())
    def scalar(k): return s.sympify(r[k],locals={'p':p})
    def matrix(k): return s.Matrix([[s.sympify(x,locals={'p':p}) for x in row] for row in r[k]])
    H,b,c,u=map(matrix,['H','b','c','u'])
    M=p**r['dimension']*s.eye(H.rows)-H
    N,delta=matrix('certificate_numerator'),scalar('certificate_denominator')
    assert (M*N-delta*b).applyfunc(s.expand)==s.zeros(H.rows,1)
    assert s.cancel(u[0]+(c*N)[0]/delta-scalar('signature'))==0
    det=scalar('determinant')
    ring=s.QQ.poly_ring(p)
    assert s.expand(ring.to_sympy(M.to_DM().convert_to(ring).det())-det)==0
    adj_b=matrix('adjugate_times_b')
    assert (M*adj_b-det*b).applyfunc(s.expand)==s.zeros(H.rows,1)
    assert s.expand(det-scalar('determinant_prefactor')*scalar('stated_D'))==0
    assert s.expand(r['kappa']*(u[0]*det+(c*adj_b)[0])
                    -scalar('determinant_prefactor')*scalar('stated_N'))==0
    print(f'C{n}: {H.rows} polynomial equations and both determinant identities verified.')


==> anc/verify_geometry.py <==
"""Exact RR checks for n=4,...,8 and boundary checks for n=4,...,7.

The full matrices are freshly assembled, without reading saved matrix data.
Boundary images are computed separately from the surviving-class counts.
The transfer identities hold over QQ[p]; complete characteristic polynomials
are compared over QQ[t] at three admissible primes for each n=4,...,7.
"""
import json
from pathlib import Path
import time
import sympy as s
import boundary_charpoly as bc
from grassmannian_formulas import derive
from verify_signatures import check_rr


def verify(n):
    start = time.monotonic()
    data = derive(n)
    A = s.Matrix([[s.sympify(v) for v in row] for row in data['A']])
    labels = ['C'] + [f'S{{{j}}}' for j in range(1, n-2)]
    labels += [f'K{{{j},{k}}}' for j in range(1, n-2) for k in range(1, n-2)]
    assert data['states'] == labels
    check_rr(n, data, A)
    result = {'n': n, 'riemann_roch_identities_over_QQ_p': True}
    if n <= 7:
        D, ip, im, Qp, Qm = bc.basis_and_duality(n)
        for j in range(1, n-2):
            for k in range(1, j+1):
                difference = A*bc.tail_relation(n, j, k)-bc.boundary_image(n, j, k)
                assert difference.applyfunc(s.expand) == s.zeros(A.rows, 1)
        images_p = s.Matrix.hstack(*[
            (bc.boundary_image(n,j,k)+D*bc.boundary_image(n,j,k))/2 for j,k in ip])
        images_m = (s.Matrix.hstack(*[
            bc.boundary_image(n,j,k)-D*bc.boundary_image(n,j,k) for j,k in im])
            if im else s.zeros(A.rows,0))
        Hp, _ = bc.coordinate_matrix(Qp, images_p)
        Hm, _ = bc.coordinate_matrix(Qm, images_m)
        for Q, H in [(Qp, Hp), (Qm, Hm)]:
            assert (A*Q-Q*H).applyfunc(s.expand) == s.zeros(A.rows,Q.cols)
            assert all(v == 0 or s.degree(v,bc.p) <= n-1 for v in H)
        primes = list(s.primerange(max(n-2,3), 30))[:3]
        for prime in primes:
            known = s.prod(bc.t-prime**(2*n-3-2*i) for i in range(n//2))
            predicted = known*Hp.subs(bc.p,prime).charpoly(bc.t).as_expr()
            predicted *= Hm.subs(bc.p,prime).charpoly(bc.t).as_expr()
            actual = A.subs(bc.p,prime).charpoly(bc.t).as_expr()
            assert s.Poly(actual-predicted,bc.t).is_zero
        result.update(boundary_transfer_over_QQ_p=True,
                      boundary_invariant_subspaces_over_QQ_p=True,
                      boundary_degree_bound=True,
                      characteristic_polynomial_primes=primes,
                      plus_matrix=[[str(v) for v in row] for row in Hp.tolist()],
                      minus_matrix=[[str(v) for v in row] for row in Hm.tolist()])
    result['seconds'] = round(time.monotonic()-start,2)
    print(f'C{n}: RR' + ('; exact boundary transfer; characteristic polynomials' if n <= 7 else '')
          + f' passed ({result["seconds"]}s)', flush=True)
    return result


if __name__ == '__main__':
    result = [verify(n) for n in range(4,9)]
    (Path(__file__).resolve().parent/'data'/'geometry_checks.json').write_text(
        json.dumps(result,indent=2)+'\n')


==> anc/verify_signatures.py <==
"""Reproduce the Grassmannian signature formulas using exact arithmetic.

Requires Python 3 and SymPy.  Run from any directory:
    python verify_signatures.py --manuscript ../main.tex

The two companion modules assemble the polynomial matrices from the formulas;
no archived matrices, interpolation data, or floating-point numbers are used.
The optional manuscript argument checks its printed C6 coefficient table.
"""
import argparse
import json
from pathlib import Path
import re
import time

import sympy as s
from sympy.polys.matrices import DomainMatrix
from grassmannian_formulas import derive, verify_atoms, limit as signature_limit
from symbolic_general import p

HERE = Path(__file__).resolve().parent


def zero(matrix):
    return all(s.cancel(entry) == 0 for entry in matrix)


def quotient(n, data, matrix):
    labels = data['states']
    def dual(label):
        if not label.startswith('K'):
            return label
        j, k = map(int, label[2:-1].split(','))
        return f'K{{{n-2-j},{n-2-k}}}'
    orbits, seen = [], set()
    for i, label in enumerate(labels):
        if i not in seen:
            orbit = sorted({i, labels.index(dual(label))})
            seen.update(orbit)
            orbits.append(orbit)
    projection = s.zeros(len(orbits), len(labels))
    for i, orbit in enumerate(orbits):
        for j in orbit:
            projection[i, j] = 1
    B = s.Matrix([[sum(matrix[i, J[0]] for i in I)
                   for J in orbits] for I in orbits])
    assert zero(projection * matrix - B * projection)
    ranks = s.Matrix([[data['ranks'][orbit[0]] for orbit in orbits]])
    assert all(len({data['ranks'][i] for i in orbit}) == 1 for orbit in orbits)
    assert orbits[0] == [0]
    return B, ranks, orbits


def normalized_kernel(matrix, ranks, eigenvalue):
    operator = matrix - eigenvalue * s.eye(matrix.rows)
    kernel = DomainMatrix.from_Matrix(operator).to_field().nullspace().to_Matrix()
    assert kernel.rows == 1, kernel.shape
    vector = kernel.T
    normalizer = (ranks * vector)[0]
    assert normalizer != 0
    vector = vector.applyfunc(lambda value: s.cancel(value / normalizer))
    assert zero(operator * vector)
    assert zero(ranks * vector - s.ones(1, 1))
    return vector


def printed_c6(manuscript):
    text = manuscript.read_text()
    table = re.search(r'\\begin\{tabular\}.*?j\$&\$n_j.*?\\end\{tabular\}',
                      text, re.S)
    assert table, 'C6 coefficient table not found'
    coefficients = {}
    for j, num, den in re.findall(r'(\d+)\s*&\s*\$(-?\d+)\$\s*&\s*\$(-?\d+)\$', table.group()):
        coefficients[int(j)] = (int(num), int(den))
    assert set(coefficients) == set(range(31)), 'C6 table is incomplete'
    numerator = sum(num*p**j for j, (num, den) in coefficients.items())
    denominator = 1512*sum(den*p**j for j, (num, den) in coefficients.items())
    return s.cancel(numerator/denominator)


def expected_signatures(manuscript):
    n5 = (1552*p**9+1552*p**8+3104*p**7+3677*p**6+3947*p**5
          +3103*p**4+2968*p**3+1551*p**2+843*p+573)
    d5 = 12*p**9+12*p**8+24*p**7+29*p**6+31*p**5+25*p**4+24*p**3+13*p**2+7*p+5
    values = {4: (13*p**2+8)/(5*(3*p**2+2)), 5: n5/(168*d5)}
    # Coefficients are listed in ascending order, matching the printed table.
    nums = [-2203200,-8786880,-21552264,-46964772,-89401548,-152948832,
            -241372020,-344233233,-470178765,-578750905,-687982955,-731863346,
            -746891291,-659348687,-531128519,-313172387,-79081424,187168006,
            421151974,615200326,738355270,779041292,761408670,667306968,
            561043200,409481712,297903276,173571840,108482400,43392960,21696480]
    dens = [-2496,-9552,-23400,-50148,-94908,-160684,-251996,-356673,
            -484345,-592425,-700235,-740450,-750875,-657735,-523915,-301443,
            -63896,203366,437262,628962,749550,786528,766134,669240,561600,
            408960,297180,172800,108000,43200,21600]
    values[6] = sum(value*p**j for j, value in enumerate(nums))/(1512*sum(value*p**j for j, value in enumerate(dens)))
    if manuscript:
        assert s.cancel(values[6]-printed_c6(manuscript)) == 0
    return values


def check_rr(n, data, matrix):
    x = s.Symbol('x')
    q = n//2
    todd = s.series((x/(2*s.sinh(x/2)))**(2*n)*(s.sinh(x)/x)**2,
                    x, 0, 2*q).removeO()
    cov = []
    for j in range(n-2):
        character = sum(sum(s.Rational((j-2*k)**ell, s.factorial(ell))*x**ell
                            for ell in range(2*q)) for k in range(j+1))
        cov.append(s.Poly(todd*character, x))
    for i in range(q):
        wi = [poly.nth(2*i) for poly in cov]
        row = []
        for label in data['states']:
            if label == 'C':
                value = wi[0]
            elif label.startswith('S'):
                value = wi[int(label[2:-1])]
            else:
                j, k = map(int, label[2:-1].split(','))
                value = 0
                for m in range(k+1, n):
                    a, b = (j-m, m) if m <= j else (m-j-1, m+1)
                    value += (-1)**(m-k-1)*s.binomial(n, b)*wi[a]
            row.append(value)
        row = s.Matrix([row])
        assert zero(row*matrix-p**(2*n-3-2*i)*row)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--manuscript', type=Path)
    parser.add_argument('--output', type=Path, default=HERE/'data'/'verification_results.json')
    args = parser.parse_args()
    expected = expected_signatures(args.manuscript)
    results = {'arithmetic': 'exact rational and rational-function arithmetic',
               'matrices': {}, 'atoms': []}
    for n in (4, 5, 6):
        started = time.monotonic()
        data = derive(n)
        matrix = s.Matrix([[s.sympify(value) for value in row] for row in data['A']])
        B, ranks, orbits = quotient(n, data, matrix)
        vector = normalized_kernel(B, ranks, p**(2*n-3))
        signature = s.cancel(vector[0])
        assert s.cancel(signature-expected[n]) == 0
        check_rr(n, data, matrix)
        values = {}
        for characteristic in ((3,5,7) if n < 6 else (5,7)):
            numeric = normalized_kernel(matrix.subs(p, characteristic),
                                        s.Matrix([data['ranks']]), characteristic**(2*n-3))
            assert numeric[0] == signature.subs(p, characteristic)
            values[str(characteristic)] = str(numeric[0])
        numerator, denominator = s.fraction(signature)
        assert s.degree(numerator, p) == s.degree(denominator, p)
        assert s.LC(s.Poly(numerator, p))/s.LC(s.Poly(denominator, p)) == signature_limit(n)
        # Exact nonvanishing certificate for the printed reduced denominators.
        y = s.Symbol('y')
        shifted_den = s.Poly(denominator.subs(p, y+max(n-2, 3)), y)
        assert all(c > 0 for c in shifted_den.all_coeffs())
        if n == 6:
            z = s.Symbol('z')
            assert s.series(signature.subs(p, 1/z), z, 0, 5).removeO() == s.Rational(15067,22680)-s.Rational(899,48600)*z**4
        results['matrices'][str(n)] = dict(data, duality_orbits=orbits,
            quotient=[[str(a) for a in row] for row in B.tolist()],
            normalized_vector=[str(a) for a in vector], signature=str(signature),
            specializations=values, riemann_roch_identities=True,
            seconds=round(time.monotonic()-started, 2))
        print(f'C{n}: symbolic matrix, normalized kernel, signature, RR rows and specializations passed', flush=True)
    for n in range(4, 11):
        results['atoms'].append(verify_atoms(n))
        print(f'C{n}: direct fusion/convolution counts and limit coefficient passed', flush=True)
    args.output.write_text(json.dumps(results, indent=2)+'\n')
    print(f'All checks passed. Results: {args.output.name}', flush=True)


if __name__ == '__main__':
    main()

